Decoding Hidden Markov Models Faster Than Viterbi Via Online Matrix-Vector (max, +)-Multiplication

In this paper, we present a novel algorithm for the maximum a posteriori decoding (MAPD) of time-homogeneous Hidden Markov Models (HMM), improving the worst-case running time of the classical Viterbi algorithm by a logarithmic factor. In our approach, we interpret the Viterbi algorithm as a repeated computation of matrix-vector $(\max, +)$-multiplications. On time-homogeneous HMMs, this computation is online: a matrix, known in advance, has to be multiplied with several vectors revealed one at a time. Our main contribution is an algorithm solving this version of matrix-vector $(\max,+)$-multiplication in subquadratic time, by performing a polynomial preprocessing of the matrix. Employing this fast multiplication algorithm, we solve the MAPD problem in $O(mn^2/ \log n)$ time for any time-homogeneous HMM of size $n$ and observation sequence of length $m$, with an extra polynomial preprocessing cost negligible for $m > n$. To the best of our knowledge, this is the first algorithm for the MAPD problem requiring subquadratic time per observation, under the only assumption -- usually verified in practice -- that the transition probability matrix does not change with time.

==> experiments/algorithms/slices/slices.cpp <==
#include <iostream>
#include <cmath>
#include <cstdio>
#include <cassert>
#include <algorithm>
#include <vector>
#include <chrono>

typedef float precision_t;
struct blue_point_t {
	int col_ref, row;
	std::vector<precision_t> coordinates;
};

struct tree_node_t {
	int next_c;
	precision_t gamma;
	std::vector<short> matches;

	tree_node_t(): next_c(-2) {}

	inline bool end() const {
		return next_c == -2;
	}
};

struct single_tree_t {
	std::vector<tree_node_t> nodes;
};

struct col_ref_forest_t {
	std::vector<single_tree_t> trees;
};

struct tablet_forest_t {
	std::vector<col_ref_forest_t> col_ref_forests;
};

std::vector<tablet_forest_t> trees;

const int MAXR = 20001;
precision_t M[MAXR][MAXR];
precision_t v[MAXR];
precision_t tablet_v[MAXR];
int tablet_ans[MAXR][MAXR];
int ans[MAXR];

size_t tree_reads = 0;

single_tree_t new_tree() {
	single_tree_t ret;
	ret.nodes.push_back(tree_node_t());
	return ret;
}

void simulate(
		std::vector<blue_point_t> points,
		const int dimension,
		const int tablet_id,
		const int relative_col_ref_id,
		const int tree_id,
		const int node_id) {

	/////////////////////////////////////////////////////////////////
	if (false) {
		std::cout << "Point set:\n";
		for (const auto& point: points) {
			std::cout << "- (";
			for (const auto& c: point.coordinates)
				std::cout << c << ", ";
			std::cout << ") :: " << point.row << "\n";
		}
		std::cout << "Dimension:  " << dimension << "\n";
		std::cout << "Tablet id:  " << tablet_id << "\n";
		std::cout << "ReC ref id: " << relative_col_ref_id << "\n";
		std::cout << "tree_id:    " << tree_id << "\n";
		std::cout << "node_id:    " << node_id << "\n" << std::endl;
	}
	//////////////////////////////////////////////////////////////////

	// Base case: no points
	if (points.empty()) {
		return;
	}

	tree_node_t& node = trees[tablet_id]
							.col_ref_forests[relative_col_ref_id]
								.trees[tree_id]
									.nodes[node_id];

	single_tree_t& tree = trees[tablet_id]
							.col_ref_forests[relative_col_ref_id]
								.trees[tree_id];

	col_ref_forest_t& forest = trees[tablet_id]
							.col_ref_forests[relative_col_ref_id];

	// Base case: dimension == -1
	if (dimension == -1) {
		std::sort(points.begin(), points.end(), [](const blue_point_t& a, const blue_point_t& b) {
			return a.row < b.row;
		});
		for (const auto& point: points)
			node.matches.push_back(point.row);
		
		if (false) {
			std::cout << "CONTENT:" << std::endl;
			for (const auto& x: node.matches)
				std::cout << "- " << x << std::endl;
		}

		return;
	}

	if (points.size() == 1) {
		// if (p[dimension] < points[0].coordinates[dimension]) {
		node.gamma = points[0].coordinates[dimension];
		
		int next_c = node.next_c = forest.trees.size();
		if (tree.nodes.size() < 2 * (node_id + 1) + 1)
			tree.nodes.resize(2 * (node_id + 1) + 1);
		forest.trees.push_back(new_tree());

		simulate(points, dimension - 1, tablet_id, relative_col_ref_id, next_c, 0);

		return;
	}


	// Sort the points according to the (dimension)-th coordinate
	std::sort(points.begin(), points.end(), [dimension](const blue_point_t& a, const blue_point_t& b) {
		return a.coordinates[dimension] < b.coordinates[dimension];
	});

	int mid = (points.size() + 1) / 2;
	precision_t gamma = points[mid].coordinates[dimension];
	std::vector<blue_point_t> B_minus(points.begin(), points.begin() + mid), B_plus(points.begin() + mid, points.end());

	node.gamma = gamma;
	
	// Watch out for the invalidation of all the refs
	int next_c = node.next_c = forest.trees.size();
	
	if (tree.nodes.size() < 2 * (node_id + 1) + 1)
		tree.nodes.resize(2 * (node_id + 1) + 1);
	forest.trees.push_back(new_tree());
	
	// if (p[dimension] < gamma) {
	simulate(B_minus, dimension, tablet_id, relative_col_ref_id, tree_id, (node_id + 1) * 2 - 1);
	// else
	simulate(B_plus, dimension, tablet_id, relative_col_ref_id, tree_id, (node_id + 1) * 2);

	simulate(B_minus, dimension - 1, tablet_id, relative_col_ref_id, next_c, 0);
}

int D;

void calculate(
	const int abs_col_ref,
	const int dimension,
	const int tablet_id,
	const int col_ref_id,
	const int tree_id,
	const int node_id) {

	const tree_node_t& node = trees[tablet_id]
								.col_ref_forests[col_ref_id]
									.trees[tree_id]
										.nodes[node_id];
#ifdef REPORT_READS
    ++tree_reads;
#endif

	/*
	/////////////////////////////////////////////////////////////////
	if (false) {
		std::cout << "Point set:\n";
		for (const auto& i: node.matches) {
			std::cout << "* " << i << std::endl;
		}
		std::cout << "Dimension:  " << dimension << "\n";
		std::cout << "Tablet id:  " << tablet_id << "\n";
		std::cout << "Col ref id: " << col_ref_id << "\n";
		std::cout << "tree_id:    " << tree_id << "\n";
		std::cout << "node_id:    " << node_id << "\n" << std::endl;
	}
	//////////////////////////////////////////////////////////////////
	*/

	if (node.end()) {
		for (const auto& i: node.matches) {
			//std::cout << "Assign ans[" << i << "] = " << abs_col_ref << std::endl;
			tablet_ans[tablet_id][i] = abs_col_ref;
		}

		return;
	}

	if (tablet_v[dimension] < node.gamma) {
		calculate(abs_col_ref, dimension, tablet_id, col_ref_id, tree_id, 2 * (node_id + 1) - 1);
	} else {
		calculate(abs_col_ref, dimension, tablet_id, col_ref_id, tree_id, 2 * (node_id + 1));
		calculate(abs_col_ref, dimension - 1, tablet_id, col_ref_id, node.next_c, 0);
	}

}

int ceil(const int a, const int b) {
	return (a + b - 1) / b;
}

int main(int argc, char **argv) {
#ifdef PROFILE
	freopen("/tmp/input.txt", "r", stdin);
#endif 

	// Turn off stdio syncing for faster I/O.
	std::ios_base::sync_with_stdio(false);

	// Read from argv the tablet width
	if (argc != 2) {
		std::cout << "Please specify the tablet width.\n";
		return 0; 
	}
	const int D = atoi(argv[1]);

	// Row and column size of the matrix
	int R, C;
	std::cin >> R >> C;
	
	// Infer the number of tablets
	const int n_tablets = ceil(C, D);


	// Read the matrix
	for (int i = 0; i < R; ++i) {
		for (int j = 0; j < C; ++j) {
			std::cin >> M[i][j];
		}
	}

	// Initialize the tablet forests
	trees.resize(n_tablets);
	for (auto& tree: trees)
		tree.col_ref_forests.resize(D);

	// Build the trees
	for (int col_ref = 0; col_ref < C; ++col_ref) {
		const int tablet_id = col_ref / D;
		const int relative_col_ref = col_ref % D;

		std::vector<blue_point_t> blue_points;

		for (int row_id = 0; row_id < R; ++row_id) {
			blue_points.push_back(blue_point_t());
			blue_points.back().col_ref = col_ref;
			blue_points.back().row = row_id;
			
			for (int col_o = tablet_id * D; col_o < C && col_o < (tablet_id + 1) * D; ++col_o) {
				if (col_ref == col_o)
					continue;

				blue_points.back().coordinates.push_back(
					M[row_id][col_o] - M[row_id][col_ref]
				);
			}
		}

		// At this point we simulate the geometric algorithm
		std::cout << "[*] Building tree for column #" << col_ref << "..." << std::endl;
		trees[tablet_id].col_ref_forests[relative_col_ref].trees.push_back(new_tree());
		simulate(blue_points, blue_points[0].coordinates.size() - 1, tablet_id, relative_col_ref, 0, 0);
	}

	std::cout << "[I] Starting computation" << std::endl;

	srand(R);
	const int N_ITER = 100000;
	auto t1 = std::chrono::high_resolution_clock::now();
	for (int iter = 0; iter < N_ITER; ++iter) {
		for (int i = 0; i < C; ++i) {
			v[i] = float(rand() % 1000)/1000;
		}

		for (int col_ref = 0; col_ref < C; ++col_ref) {
			const int tablet_id = col_ref / D;
			const int relative_col_ref = col_ref % D;

			int coord_id = 0;
			for (int col_o = tablet_id * D; col_o < C && col_o < (tablet_id + 1) * D; ++col_o) {
				if (col_ref == col_o)
					continue;
				tablet_v[coord_id++] = v[col_ref] - v[col_o];
				++tree_reads;
			}

			calculate(col_ref, coord_id - 1, tablet_id, relative_col_ref, 0, 0);
		}
	}
	if (n_tablets > 1) {
		for (int t = 0; t < n_tablets; ++t) {
			for (int row = 0; row < R; ++row) {
				const int col_for_row = tablet_ans[t][row];
				if (M[row][col_for_row] + v[col_for_row] > M[row][ans[row]] + v[ans[row]])
					ans[row] = col_for_row;
			}
		}
	}
	auto t2 = std::chrono::high_resolution_clock::now();

	for (int i = 0; i < C; ++i)
		std::cout << v[i] << " ";
	std::cout << std::endl;

	if (n_tablets == 1) {
		for (int row = 0; row < R; ++row) {
			ans[row] = tablet_ans[0][row];
		}
	}

	for (int i = 0; i < R; ++i) {
		assert(0 <= ans[i] && ans[i] < C);
		std::cout << ans[i] << " ";
	}
	std::cout << std::endl;

	std::cout << "Time: " << double(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count()) << " ms." << std::endl;
#ifdef REPORT_TIME
	std::cerr << double(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count());
#endif
#ifdef REPORT_READS
	std::cerr << double(tree_reads) / N_ITER;
#endif
}

==> experiments/algorithms/small_square_matrices/small_matrices.cpp <==
#include <iostream>
#include <cmath>
#include <cstdio>
#include <cassert>
#include <algorithm>
#include <vector>
#include <chrono>

typedef float precision_t;
struct blue_point_t {
	int col_ref, row;
	std::vector<precision_t> coordinates;
};

struct tree_node_t {
	precision_t gamma;
	std::vector<int> matches;
	int next_a, next_b, next_c;

	tree_node_t(): next_a(-1), next_b(-1), next_c(-1) {}

	bool end() const {
		return (next_a == -1) && (next_b == -1) && (next_c == -1);
	}
};

std::vector<
	std::vector<tree_node_t>
> tree;

std::vector<std::vector<precision_t>> M;
std::vector<precision_t> v;
std::vector<precision_t> tablet_v;
std::vector<int> ans;

void simulate(std::vector<blue_point_t> points, int dimension, int indent = 0) {
	const std::string indentation(2 * indent, ' ');

	/////////////////////////////////////////////////////////////////
	if (false) {
		std::cerr << "Point set:\n";
		for (const auto& point: points) {
			std::cerr << "- (";
			for (const auto& c: point.coordinates)
				std::cerr << c << ", ";
			std::cerr << ")\n";
		}
		std::cerr << "Dimension: " << dimension << "\n" << std::endl;
	}
	//////////////////////////////////////////////////////////////////

	// Base case: no points
	if (points.empty()) {
		//std::cout << indentation << "// no-op\n";
		return;
	}

	// Base case: dimension == -1
	if (dimension == -1) {
		std::sort(points.begin(), points.end(), [](const blue_point_t& a, const blue_point_t& b) {
			return a.row < b.row;
		});
		for (const auto& point: points) {
			std::cout << indentation << "col = answer[" << point.row << "];\n";
			std::cout << indentation << "if (M[" << point.row << "][col] + v[col] < M[" << point.row << "][" << point.col_ref << "] + v[" << point.col_ref << "])\n";
			std::cout << indentation << "  answer[" << point.row << "] = " << point.col_ref << ";\n";
		}
		return;
	}

	// Base case: one point
	if (points.size() == 1) {
		std::cout << indentation << "if (p > " << points[0].coordinates[dimension] << ") {\n";
		simulate(points, dimension - 1, indent + 1);
		std::cout << indentation << "}\n";
		return;
	}

	// Sort the points according to the (dimension)-th coordinate
	std::sort(points.begin(), points.end(), [dimension](const blue_point_t& a, const blue_point_t& b) {
		return a.coordinates[dimension] < b.coordinates[dimension];
	});

	int mid = points.size() / 2;
	precision_t gamma = points[mid].coordinates[dimension];
	std::vector<blue_point_t> B_minus(points.begin(), points.begin() + mid), B_plus(points.begin() + mid, points.end());

	std::cout << indentation << "if (p < " << gamma << ") {\n";
	simulate(B_minus, dimension, indent + 1);
	std::cout << indentation << "} else {\n";
	simulate(B_plus, dimension, indent + 1);
	simulate(B_minus, dimension - 1, indent + 1);
	std::cout << indentation << "}\n";
}

int D;

int main() {
	std::ios_base::sync_with_stdio(false);

	int R, C;
	std::cin >> R;
	std::cin >> C;
	C = 2;

	M.resize(R, std::vector<precision_t>(R));
	v.resize(R);

	for (int i = 0; i < R; ++i) {
		for (int j = 0; j < R; ++j) {
			std::cin >> M[i][j];
		}
	}
	for (int i = 0; i < R; ++i) {
		std::cin >> v[i];
	}

	tree.resize(R);

	std::cout << "#include <iostream>\n";
	std::cout << "#include <cassert>\n";
	std::cout << "#include <chrono>\n";
	std::cout << "float M[" << R << "][" << R << "];\n";
	std::cout << "float v[" << R << "];\n";
	std::cout << "float p;\n";
	std::cout << "int answer[" << R << "];\n";
	std::cout << "\n";

	int n_tablets = std::ceil(double(R)/C);

	for (int tablet_id = 0; tablet_id < n_tablets; ++tablet_id) {
		for (int col_ref = tablet_id * C; (col_ref < tablet_id * C + C) && (col_ref < R); ++col_ref) {
			std::vector<blue_point_t> blue_points;

			for (int row_id = 0; row_id < R; ++row_id) {
				blue_points.push_back(blue_point_t());
				blue_points.back().col_ref = col_ref;
				blue_points.back().row = row_id;
				
				for (int col_o = tablet_id * C; (col_o < tablet_id * C + C) && (col_o < R); ++col_o) {
					if (col_ref == col_o)
						continue;

					blue_points.back().coordinates.push_back(
						M[row_id][col_o] - M[row_id][col_ref]
					);
				}
			}

			// At this point we simulate the geometric algorithm
			//std::cout << "COL REF: " << col_ref << std::endl;
			tree[col_ref].push_back(tree_node_t());

			std::cout << "void solve_" << col_ref << "() {\n";
			std::cout << "  int col;\n";
			
			if (blue_points.back().coordinates.size() > 0) {
				// Create the point p
				for (int col_o = tablet_id * C, coord_id = 0; (col_o < tablet_id * C + C - 1) && (col_o < R); ++col_o) {
					if (col_ref == col_o)
						continue;

					std::cout << "  p = v[" << col_ref << "] - v[" << col_o << "];\n";
					++coord_id;
				}
				simulate(blue_points, blue_points.back().coordinates.size() - 1, 1);
			} else {
				for (int row = 0; row < R; ++row) {
					std::cout << "col = answer[" << row << "];\n";
					std::cout << "if (M[" << row << "][col] + v[col] < M[" << row << "][" << col_ref << "] + v[" << col_ref << "])\n";
					std::cout << "  answer[" << row << "] = " << col_ref << ";\n";
				}
			}
			std::cout << "}\n\n";
		}
	}

	// Now merge the solution
	std::cout << "\n";
	std::cout << "int main() {\n";
	std::cout << "  const int N_ITER = 1000000;\n";
	std::cout << "  {int R; std::cin >> R >> R;} // Discard R\n";
	std::cout << "  for (int i = 0; i < " << R << "; ++i) {\n";
	std::cout << "    for (int j = 0; j < " << R << "; ++j) {\n";
	std::cout << "      std::cin >> M[i][j];\n";
	std::cout << "    }\n";
	std::cout << "  }\n";
	std::cout << "  std::chrono::high_resolution_clock::time_point t1 = std::chrono::high_resolution_clock::now();\n";
	std::cout << "  srand(0);\n";
	std::cout << "  for (int i = 0; i < N_ITER; ++i) {\n";
	for (int col_ref = 0; col_ref < R; ++col_ref) {
		std::cout << "    v[" << col_ref << "] = float(rand() % 1000)/1000;\n";
	}
	for (int col_ref = 0; col_ref < R; ++col_ref) {
		std::cout << "    solve_" << col_ref << "();\n";
	}
	std::cout << "  }\n";
	std::cout << "  std::chrono::high_resolution_clock::time_point t2 = std::chrono::high_resolution_clock::now();\n";
	std::cout << "  for (int i = 0; i < " << R << "; ++i) {\n";
	std::cout << "    assert(answer[i] >= 0 && answer[i] < " << R << ");\n";
	std::cout << "    std::cout << answer[i] << \" \";\n";
	std::cout << "  }\n";
	std::cout << "  std::cout << std::endl;\n";
	std::cout << "	std::cout << \"Time: \" << double(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count()) << \" ms.\" << std::endl;\n";
	std::cout << "	std::cerr << double(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count());\n";
	std::cout << "}\n";
}

==> experiments/algorithms/trivial/trivial.cpp <==
#include <iostream>
#include <cmath>
#include <cstdio>
#include <cassert>
#include <algorithm>
#include <vector>
#include <chrono>


typedef float precision_t;
int R, C;
const int MAXR = 20001;
precision_t M[MAXR][MAXR];
precision_t v[MAXR];
int answer[MAXR];


void multiply() {
	for (int i = 0; i < R; ++i) {
		answer[i] = 0;
		for (int j = 0; j < C; ++j) {
			precision_t value = M[i][j] + v[j];
			if (value > M[i][answer[i]] + v[answer[i]]) {
				answer[i] = j;
			}
		}
	}
}

int main() {
	std::ios_base::sync_with_stdio(false);

	std::cin >> R >> C;

	std::cout << "[1] Memory allocated." << std::endl;
	for (int i = 0; i < R; ++i) {
		for (int j = 0; j < C; ++j) {
			std::cin >> M[i][j];
		}
	}

	std::cout << "[2] Read input. Starting computation." << std::endl;
	const int N_ITER = 100000;

	srand(R);
	auto t1 = std::chrono::high_resolution_clock::now();
	for (int iter = 0; iter < N_ITER; ++iter) {
		for (int i = 0; i < C; ++i) {
			v[i] = float(rand() % 1000)/1000;
		}

		multiply();
	}
	auto t2 = std::chrono::high_resolution_clock::now();

	std::cout << "[3] Finished computation." << std::endl;

	for (int i = 0; i < R; ++i) {
		std::cout << answer[i] << " ";
	}
	std::cout << std::endl;

	std::cout << "Time: " << double(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count()) << " ms." << std::endl;
	std::cerr << double(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count());
}

==> experiments/algorithms/trivial_square_hardcoded/trivial_hardcoded.cpp <==
#include <iostream>
#include <chrono>
#include <cstdlib>

typedef float precision_t;

int main() {
	std::ios_base::sync_with_stdio(false);

	size_t R, C;
	precision_t* M;
	precision_t* v;
	size_t* answer;

	std::cin >> R >> C;
	M = (precision_t*)malloc(R * C * sizeof(precision_t));
	v = (precision_t*)malloc(C * sizeof(precision_t));
	answer = (size_t*)malloc(R * sizeof(size_t));

	for (size_t i = 0; i < R; ++i) {
		for (size_t j = 0; j < C; ++j) {
			std::cin >> *(M + C * i + j);
		}
	}
	for (size_t i = 0; i < C; ++i) {
		std::cin >> *(v + i);
	}


	std::cout << "#include <iostream>\n";
	std::cout << "#include <cassert>\n";
	std::cout << "#include <chrono>\n";
	std::cout << "float M[" << R << "][" << C << "];\n";
	std::cout << "float v[" << C << "];\n";
	std::cout << "float p[" << C << "];\n";
	std::cout << "int answer[" << R << "];\n";
	std::cout << "\n";

	for (int i = 0; i < R; ++i) {
		std::cout << "  void solve_" << i << "() {\n";
		std::cout << "    float this_val, max_val = " << M[C * i + 0] << " + v[0];\n";
		std::cout << "    int max_pos = 0;\n";
		for (int j = 1; j < C; ++j) {
			std::cout << "    this_val = " << M[C * i + j] << " + v[" << j << "];\n";
			std::cout << "    if (this_val > max_val) max_val = this_val, max_pos = " << j << ";\n";
		}
		std::cout << "answer[" << i << "] = max_pos;\n";
		std::cout << "}\n";
	}

	std::cout << "\n";
	std::cout << "int main() {\n";
	std::cout << "  const int N_ITER = 1000000;\n";
	std::cout << "  {int R, C; std::cin >> R >> C;} // Discard R and C\n";
	std::cout << "  for (int i = 0; i < " << R << "; ++i) {\n";
	std::cout << "    for (int j = 0; j < " << C << "; ++j) {\n";
	std::cout << "      std::cin >> M[i][j];\n";
	std::cout << "    }\n";
	std::cout << "  }\n";
	std::cout << "  std::chrono::high_resolution_clock::time_point t1 = std::chrono::high_resolution_clock::now();\n";
	std::cout << "  for (int i = 0; i < N_ITER; ++i) {\n";
	for (int col_ref = 0; col_ref < R; ++col_ref) {
		std::cout << "    v[" << col_ref << "] = float(rand() % 1000)/1000;\n";
	}	
	for (int col_ref = 0; col_ref < R; ++col_ref) {
		std::cout << "    solve_" << col_ref << "();\n";
	}
	std::cout << "  }\n";
	std::cout << "  std::chrono::high_resolution_clock::time_point t2 = std::chrono::high_resolution_clock::now();\n";
	std::cout << "  for (int i = 0; i < " << R << "; ++i) {\n";
	std::cout << "    assert(answer[i] >= 0 && answer[i] < " << C << ");\n";
	std::cout << "    std::cout << answer[i] << \" \";\n";
	std::cout << "  }\n";
	std::cout << "  std::cout << std::endl;\n";
	std::cout << "	std::cout << \"Time: \" << double(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count()) << \" ms.\" << std::endl;\n";
	std::cout << "	std::cerr << double(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count());\n";
	std::cout << "}\n";
}

==> experiments/input_generators/eye.py <==
import sys
R = int(sys.argv[1])
C = int(sys.argv[2])

print R, C
for i in xrange(R):
  for j in xrange(C):
    if (i % C == j):
      print 1,
    else:
      print 0,
  print
print

==> experiments/input_generators/gen.py <==
from random import random, randint, seed
import sys

R = int(sys.argv[1])
C = int(sys.argv[2])
S = int(sys.argv[3])

seed(S)

print R, C
for i in xrange(R):
	for j in xrange(C):
		print (random()) / (2),
	print
print

==> experiments/plots/notebooks/reads.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import os, re, json\n",
    "from collections import OrderedDict\n",
    "from scipy import stats\n",
    "\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'serif','serif':['Times'], 'size': 14.5})\n",
    "## for Palatino and other serif fonts use:\n",
    "#rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "D = 4\n",
    "DPI = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = {}\n",
    "for r, c, s, ratio in map(lambda x: x.strip().split(), open('../data/reads_%d.dat' % D).readlines()):\n",
    "    r = int(r)\n",
    "    if r not in data:\n",
    "        data[r] = []\n",
    "    data[r] += [D * r / float(ratio)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "for k in data.keys():\n",
    "    v = data[k]\n",
    "    data[k] = {\n",
    "        'min': np.min(v),\n",
    "        'mean': np.mean(v),\n",
    "        'median': np.median(v),\n",
    "        'std': np.std(v),\n",
    "        'max': np.max(v),\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfEAAAEWCAYAAAB2c65HAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3XeYXPV97/H3R0iogXYlUUXTrgBXbDWMMcUCLc0kMUFC\nuOQW+yKBk9zk3tgSkPg6xA3W4CTPTWIkRHKTOLk2EjhxXNWIfB3blFUxiCppJWw66qJJoP3eP85v\nYDSa7btzZnY/r+c5z8wpc85358zsd37l/I4iAjMzM6s9Q/IOwMzMzHrGSdzMzKxGOYmbmZnVKCdx\nMzOzGuUkbmZmVqOcxM3MzGpUh0lcUr2ktjLTlUXrF0qanx4bKhO2mZmZqaPrxCXNBbYDawuLgBXA\n1IjYI2kFcHNE3JsS+JqIGNffQZuZmVnnSbwuInYXzTcCSyJiuqSpQEtEDCla3wIsiojF/Rm0mZmZ\ndVKdXpzAk9nAt9PzJmBNyfpW4KK+Cc3MzMw60t2ObXOAu9PzSWTV68V2Ao29DcrMzMw61+UkLqke\nICK2Fi3eXmZTD8ZuZmZWAUO7se0csk5tBZuAaSXbjANayr1YkpO7mZkNKhFRWmPdp7qTxGcDC4rm\nVwHNJds0Asva20F//zF2KEk3RcRNecdhfcfndGDyeR14KlF47VJ1eqpKb4yI9YVlEbEWWClpZtE2\ndRFxZ79EamZmZgfpakl8JgdXpRdcBTSny80mkZXWzczMrAI6vE68Tw8khavTK0/SjIhYnXcc1nd8\nTgcmn9eBpxJ5z0nczMysH1Qi7/kGKGZmZjXKSdzMzKxGdecSs37l68itlJtfzMw6VjVJHPxP297m\nH3VmZp1zdbqZmVmNchI3MzOrUU7iZmZmNcpJ3MzMrEY5iZuZmdUoJ3EzM7Ma5SReIZJmSlouqU3S\npk62XVHYTtKVadm8zl6XR1xmZpYfJ/EKiYhVwLVptqFwC9dSkhrJ7hoHsDQivpOebwbWVGFcZmaW\nEyfxytoJrAUEXN/ONtcDd6TnmwsLI2JVRFxdbXGZmVl+nMQrK4BWYCXQJKmhzDbTKH/v9v5UrXGZ\nmVkHnMQrqzCsbHN6PKjUK2kesLBou8LyBknNknZIGpOWTZG0KLVnT5G0Jq2/pVJxpXVTJS2UNF/S\nEknzi9YV4mqTdIukujS/rJ0fCmZm1g1O4jlI7dBbgHmS6opWzYuIO8u8ZEd6rC/axzpgepqmAReQ\nVXcvkDSxQnEBrAI2RcStZMm/WdLkohgvBHYBDWQ/ArZHxCURsaUnMZqZ2dtqIolLuknSTdUy30cK\nJeZ56RhTaae6OiJ2Aw+WWdVKlhTvjIg9wJK0vLEScSVfAe5Oz3eWHj/FPhe4KsU3rxexmZlZEUVU\n5mZRkqKju5R1tn4gkFQP3BERc9L8TqAtIsZLWgrMj4itkmaTEl6hBFy0rD4lbNJrJkfEaWm+EdgE\nzO5O7/HexFV03Flptrnc8SWtABoi4tQuxjTgPw9mNrBV4v9YTZTEB7BFwNjUjhwRsTXneAq6HJek\nBcAtEXFrqlJvTwCNxW3mZmbWO11O4pLqU+eluSXtpdZ1Y0vmb06PzWQdx/LSo7hSVfstwFc72nnq\nbLeArM2+2Z3azMz6RpeSuKQmssuPlkbE4tTOWUjshZ7JC/3PuVNjObhz2m6y9uTNEXFv0XbjirYv\nXTa+ZJ/lqmreWiZpqaQlZbbpi7gK8x9LPc8L7d2TCj/0UqKvj4j1EXEdsBtY2kk8ZmbWFRHR4QRM\nBdqAiWXWrQAuTM8bgB0d7Cc6OU6H62t9ImszbgEOkJV069LyKcA1RdvNJmvXPgBsTK+bWfTa24E6\noIms1/oB4Jq0bGmaX1Y4X0Wvu7CP47oyLV+ePh/L0mdgCbCdrFd6Icbi/SxP+7ircKzB+Hnw5MnT\nwJ8q8X+s045tkjYDyyPiMyXLpwItETGkaFkLsCgiFpfZT8Qg79iWl9QOvTSqp829U/48mFmty71j\nW0rUDcC4NJDHpqKOSU0cOpZ3K3BR34dpPSVpCtBaSwnczKwWSRp1nHTTJ6QHPiFV5NKvoZ2sn54e\n50bEnpQQ1khqBSZxaHvsTrKBR6x6tEY26IqZmfUhSQI+eB6cMwFumA3jNwA/BibA68CI/o6hsyRe\nT5YE9kA2ApeklWSl7eDtkcSKVebCc+uSSJ0Qzcys9ySNGAtHnQ1fvwrmvAr8AngKqIdntsE/74Qv\n7oh4RRUojXeWxFt5uwdy8bJGsk5t00vWjSPrJFVWyahnqyNidZeiNDMzy4kkTYf3N8L/ngPnPQv8\nBDgREGx9HT63PeIeSTOAGcD8rJBegdg66thWNAJY6Shhm8h6Ia8p6di2Brg9yoyz7Y5t1h3+PJhZ\nniQNvQSuHAF/OwSOeATYBkyAA6/AT7fAnIh4qZN99Pv/sa70Tl9Ouj48zW8CmiIbhnM50BwRq9LQ\nnS3RzrCaTuLWHf48mFmljZPGnAHfPgoufRV0P9m1u2Ng7x64YWt29dWBru6vWpJ4HbCY7AYc48ku\nN7u3aF0zsJmso9vCiFjfzn6cxK3L/Hkws0pokD58KnxzDJz0HPAQcAowFB59Bv7btoj7errvqkji\nfXYgJ3HrBn8ezKw/SBp6EsybDv/9ALzzMbIe2idC237416fg2lcitvXRsZzEbXDy58HM+oqkkdPg\nAxPhjjfg9PVkw0weA9v3wp9uhL+LiNf64bhO4jY4+fNgZr11pnT+BPi24Pi1ZIn7WNj+Ivz503Bb\nROzvz+NX4v9YZ5eYmZmZ1YxzpTPrYcUwqHsReBY4Gl4/AF9/Fv7X05UquVaIk7iZmdUsZddCf/IM\naBZMeJpsMJOjYf8Q+KNn4RvPDLDEXazL9xO33pE0U9JySW3pMr2Otl1R2E7SlZWKsSMp/m7dR17S\nlDRUr5lZn5E04hTpuiulX/02tLXBNx+ACVth+1C45jkY8suI4Vsi/iYGcAIHt4lXVLrf+mayoWkv\njohVZbYpDLAD2TX4N1YwxLIkNQPL4uB7i3f1tfOBteX+1k5eN+A/D2bWdZKGTYUZp8A/FNq4XweO\ng+27smu4/7k/Oqf1Ru53MbM+txNYS3bjmOvb2eZ64I70fHMlguqIpAXASz1J4AARcStwbfoBY2bW\nZZJ0jnTuHOnJWbB/Jyz/ORy/EV5+Bb7xPAxbF3HUlog7qy2BV4qTeGUFWXPNSqCpncQ2jWxc+tyl\nWoEbIuK2MuumSprb2bLkZmBpP4VpZgPMdGnKb0rbZkPb8/DTn8BpT8Drr8GXXoAhD0Uc+WLE70XE\nm3nHmjcn8coqVKs0p8eDSuOS5gELi7YrXlcv6RZJCyW1SFpYsn5qWjc/3ft9ftG6KZIWpTb5KZLW\nSNoh6ZZO4r2e9n9Q3Fgaf1rWXLphuhVqo6SZnRzPzAap8dKVvyltnCPFq7D2Phj/BLz6JvzuizDk\n4YiRz0V8YaC3cXdXTSRxSTdJijLTTXls31upfXgLMK+ks9i8cjePSRYDN0fEdUBTem1xIl8FbErV\n19cDzYVOZSmJTk/TNOACsir7BZImdhDqHLLhdsuZCqwps6y97VuAqzo4lpkNIpI0Tnr3b0k/nSPF\nRLjnP+DUx2DfPvjjbTD0oYjRT0Xc7sTdvppI4hFxU0SozHRTHtv3kUIpeB5kJWnaKfVKagJmkiXm\nhem1K4Hi6vivAHen5zvTY/H6VmB7ZG1He8juQgfZbWXLHbOebOz/Xe3E35D2WbpsbTvb7yb78WFm\ng1i9VD9HWjwH2t4Jj6yGcx+Fth3w97vg5IcjRmyOuLk7NxoZzHydeE4iYrGkrwE3ALeSVUXPb2fz\nqWR3iLuug/3dJqmxuBq9E4XkXN/O+sJ95HeUrkht5VBU6i5a1l5nvB0cem96MxsEjpNGfQC+OgL+\ncArwI+Bk4BV4aC+cvyFid84h1iwn8XwtIqvSng9ERGxtZ7vxZFXh7Uq9yKdHxJw0f0jbdDcdkryL\nTE2PxaXuQhJv6eB123sVkZnVDEmHT4bvngoXvw+GrAZOBAQ/PACffiTihZxDHBBqojp9ABlbMn9z\nemwm69DWnk1AfZne4PMl1aWq+FuAr/ZVoBFRKKmXKz2fmR53Fi0rtHeXVrEXjOtgnZkNAJLGnyfN\nny3tuwz2tcKlD8GQ5+Dn+2DSoxF6JOLyV53A+4xL4pU1lqLq64jYLeluYErJddjjirYvVL03A4tS\nW/U64CKy67d3Syps/zFJW4Cr0/wkSXXxdlVVuUEHOhqI4G6yGoDSznaFUvdiSUvI2rqnFR1zekQs\nLnnNVOD2Do5lZjVIki6Gy+rhH34TjvoZ8BwwEja9Ab/3JKxy+3Y/ioiKTNmher6+1idgFllV8wGy\nEnhdWj4FuKZou9lkJe8DwEbgyrS8Ib2+LS2/pmT/y9O6ZWnbJWTV1xeSdYrbkfZ5DVmHtaVpfhnQ\n0E7MU8h6vJcuX06WkHcAdwET07Y7yNrJJ5ZsX59iG9NXnxdPnjzlO10AH/xtePEKiOMgToE4A545\nAv573rFVy1SJ/2MedtU6lHrDL400bGqqCWiJiFO7sY9mYGO0f/lcudf482BWZSZKF70H/u8IOGoN\n8AYwDl7bBZ/8dcS/5B1ftfGtSC13EXFdYYCZyKrl53Xn9am9fkx3EriZVQdlbXUXngu3DYPJI8mq\n2o6HVwV/8Cz83UC+Q1gtcEncOpUGpLmRrBngXqAtIs7s+FXZSHFkPeZL28e7ckx/HsxycqI07kNw\ne8CcTcBTwEnwxl742hb4ekTs7GwfVpn/Y07i1i2SlgNL+rtk7c+DWWUdI40+L7sn9+89DTwGTIQD\ne+GHW7I+OC/mHGLNqcokntpEI7p5cb6TuHWHPw9m/U/S8A/CkuPht7aRXfYyEdgPK56EWRGxN98I\na1vVJHFJK8h6OEOWwA9Ly+vJrk/eDEwiu//1lnb24SRuXebPg1n/kHTkB+FLx8Hv74XDHgBOAgSr\nW+Fjvoa771RFx7Y0nOYa3h4StHgs7aVkN+W4N91Wcw0eWtPMrKqka7lnHQF/ewmMuY/sH/kweDjg\nykdhc7iDWk3qtCQuaRHZdct3F5eyU6/jlogYUrSsBVhUriOTS+LWHf48mPWOpBGXwzXD4Ev7of4+\nshLWGNjwBHz95Yi/zznEAa8qqtNTR6bC3afuBuZGNkrYAuCq4l7KafQuIo3fXbIfJ3HrMn8ezLpH\nkt4HZ58Ai4fDu18C1gMTgFGw5yX4+DMRP8w5zEGlKqrTI+LiFMwssntaLya7z/QkDh2ycydvD79p\nZmb9aLx05DlwQ8CNl4IeAl4EjoPYBz99E37nyYhf5x2n9Z8uD/YSEfdI2sXB97wud1cqt6uYmfUD\nSTofLhwJ/3w4HHsK8O/AKcBQeGko/OGv4NvPuX170OjWiG0RsUoSksaQtZOXlrrH0cGtKCXdVDS7\nOiJWd+f4ZmaDzcnS8afAv9bDBy4guwysHhgH+9vgG4fBFzb4UrCqIGkGMKOix+zBdeI7ImJcOx3b\n1gC3lxsIxG3i1h3+PNhgJWnoZLjhWLhxCIzaTFZFPhE4DB7aDvO2RNyfb5TWFZX4P9bh/cQlTZE0\nu2h+HrAAICLWAislzUzr6snuzOUxssuQNFPSckltkjZ1su2KwnaSruzBseokNUtqSX0ZCsvndXZs\nM6u8U6TJF0rrLpfibHhjI3xpK4zaBnuHwRd3weHrItQS8X4ncCvWWXX6OOAWSTcAi8huS1l83+ur\ngOZUKp9EdhtNKyM1RbSSDYzTIGlm4c5gxdJ1+YWBdZZGxHd6cKzd6aqC+RzcR2Ez2bX8ZpYjSToR\nrn43NA+Bkw+QDXN6IsRQ+F4d/I8n4KmIaMs7VqtuHju9glJtxUpgKrCy0PO/ZJtFZIl3HjCvpzUb\n6cfAJmB2T34I5G0wfB5scJE05H1w3vHwbcFx64ERwHGwcz98bi18OyJezTtO6ztVcYmZ9akAWoEd\nQJOkhjLD1E4ju1tYt275aWbV6TzpvLHwT5fAyeuAl4HxsGcE/O+t8OUtEftyDtFqmJN4ZRV+kTWT\nDaBzPXDdWyuzPgcLi7ajaF09cANZx9TpZJ0KryvZZgFvD3s7tmRdQzrWXGBiROxJy6eS/WDYDJwJ\nPBgRt6Z1U9JrGlKsd6bnd0TEDT16B8wGOEm6AC4cDv8ScOTjQB1QD3tHwJc3R3wt7xht4KiNJC5V\n1zWPvaweSe3jW4B5kq4vuiPcvIiYXtyZsMhistsB7k4JfYckCok8VcPvKCTX1KFtbtHrd6TH+pL9\nrgK+EhG3pUS/WdLKiFgXEeskTSdL3NOAC4A/BhZIWhgRW3vzPpgNFJL0bvjjifAnl8DIFrJf0XWw\n6yj45GMeKc36SW0k8YHZNnoLWWfBecCtqUS8otyGkprIOrs1S2+9FSvJkmuh/XsuByfodcX7SMn/\nwTK7/wrZcLqQjbhH2m/h9a3AmELbfBpadwHQCGztwt9pNiBJGnUG3HAKfO4SGPkA8AYwBp47Cv7T\n42U6rpr1tdpI4gNQRCyW9DWyKvJbgRt5+05xpQrX5F/XzvqmtM89PYjjNkmNkto7dqnCXexKS/Rm\nA56kEZfC1cPhry+GIx4A9gFHwDOj4VMb4ScRsT/vOG3wcBLP1yKyqun5ZPdp39rOduPJ2sHb0+OE\nmtrRpxduWiOpuaf7MhuIJB12KXxqOPzVRTDiF8BxwJHwSBssehL+xpeCWV46HOzF+tzYkvmb02Mz\nWYe29mwC6iUVt3Ejab6kOrJOaYV28C5LVfi3AF/tzuvMBjpJQ86Vfve3pAMXw5u/gMWPw4gX4Nmh\n0PR4hB6MeO/uiL9yArc8uSReWWMpKjWnduq7gSklg+gc1MM8Vb03A4tSp7Z1wEXAS6lTXOHmNM2S\n1qbL1gq3j71Y0qq0XWG/44E9RfMfSx3trk7zkyTVFXW4K9cnYSD2U7BBTJLeBX92Gnz2Uhh1H3AM\nMAJeGA6XPx7hgZKs+kRERabsUD1fX+sTMIvs5jAHyErgdWn5FLJe54XtZpOVvA8AG4Er0/KG9Pq2\ntPyakv03AMvT+geLjvc5sitcZhYd//ai4xdesyztYwnZ3ekuTK/ZkV5zTdrP0jS/DGjI6/PiyVNf\nTMCws+CK34anPwIxHuJUiMnwzAkwI+/4PNX2VIn/Yx6xzaqSPw/Wny6Spo6BJfth0gPAEcBY+NUL\n8PtPw7Jw5zTrAx6xzcysj5wrnVEHPx4CEx4j++d3FLwk+MbmiJtyDs+sR5zEzWzA+rB0ynBYNxLG\nPk02sMHR8Obh8IetEd/IOTyzXnMSN7MB5Xjp/A/Bnx2AGc8ArwLHwf6h8IWn4GtPV6oN0awC3CZu\nVcmfB+uO6dKYifDNN+G3niDrjXki7NsHX3gEbg0nbsuB28TNzNohachlcOtw+KM2YDVwSnblxN+8\nCH/yQsTL+UZo1v9cEreq5M+Dtedsae6x8Ncvw+EPAhOB12DNRjgnfFtPqyIuiZuZAadL506Bv3wN\npm0iG8hgFGweBpf8MmJz3vGZ5cVJ3Myq0nRp5Dvgr/fDpw8D/h8wAXaMgf+yEX7gdm4zJ3EzqyKS\nhnwEFoyCr44GfR+YCPE6/PPz8LvPRezNO0azauI2catK/jwMLu+T/tvp8Of7YMxPgeOBA/D4s3Du\nyxHb847PrCfcJm5mA9YU6ZT3wp37oGk38AAwBp4fCrMei/h53vGZ1YJuJXFJK4CFEXFPmq8nu5Xl\nZmAS0BzZHbTMzA4xURp+HnzxTVgwDPgBcCK8GnDDr+GbEbEr7xjNakmXk7ikecA0oLj+fSlwc0Tc\nK6kBWMPbt7e0fiZpSkSsyzsOs46cJh3+bvjKSPijd8GQ7wInAnth3U44Z0fEa3nHaFarupTEJU0h\nu6qjtWjZVGBmRFwEEBFbJLVKmhsRi/slWit1Y3q/d3e+qVnlTJBGvgt+cAzMOBX078CxgGDTPrj4\nUdfYmfWJIZ1tkKrMmwpV6EWayErexVqBi/ooNusaX2ZjVWGsdMbvSIs/IcV74NX74YK1oM2w/nV4\nzyY47MmI0/Y5gZv1mU6TOHBDRNxaZvkkoLTX3U6gsddRDXCSpkqa29myru6uB8dfIGmNpB2S2kqm\nhT2IwQYhSXqvdNJ/lr79SSneDw99F65ZC/wavr8PznoSDn8yYsr+iEcjoi3vmM0Gmg6r01M7+KLS\nxUXPy1360W7JUNJNRbOrI2J1J/ENVDcCU4DFJctmlizrii6XxCU1AiuABrL+DCuA0nN8VzePb4PM\nB6WJE+GfPg7nbAX+hayNez/88GW49fHB+722QU7SDGBGRY/Z0XXikjZRvmS9luyf/dURMb1o+6XA\ntoj4TJl99fg6cUlVVWXc2+v+JG0GWiLi6pJlmyLikm7sZwnQ5TZxSTuBNmBaRGxNyxYC04vPYzXw\ndeLV5TLp9DFw92FwxpPARuAEiF2w9rmsb4z7ZZiVyP068Yg4tSSgFuCrEfGd1LGtueQljcCyvg2x\n90mzCjUAS7qw7C0pYdeXLJ4OLJUOeXuuL+21LmkBUAfMKyRwgIi4LlWj3xIRN3Trr7AB7Xzp/GPg\n28Pg+KeBp4HjIfbCHXvgf+52r3Kz3PVksBcBRMRaSSslzYyIVakDXF1E3Nm3IQ4sqUob4MEyy9q9\nkUNEzCmzryXANRGxpwuHPjM9riyzbjcwC3ASH8Qk6XS4aQrMDTj+BeAx4Fh4dTd8eRfctjPijbzj\nNLO39SSJF1dtXwU0p1L5JGB2n0Q1sE1Nj2uLlhWSeEsP9tfdWoodB704/fgiGzDLBhlJOhNOmAj/\ndjVMuZ/svtxHwe698Cfb4P+8FPFqvlGaWXu6lcRL201TO9h1fRrRwFcoEe8sWnZVemyl+7raX2A5\nWWn7IqD4csF56bG0acQGsOnS0NPhf10NX9hK1sPxBNi/F/58O3zl+YiXcw7RzLrAY6dXXqHUvThV\nhzeRjYQHMEnS9G4OltOlknhELJZ0bTru2jQ4TxPZsLnzIuLebhzTatRZ0nUnw21Hw+jvk/Uqfxl+\nsQsu2hnxSt7xmVn3OIlXXh3ZJV1Xk5WirwfGAquAO3i7VH6Q3nZsg6wmRdIt6TU7yNrgG4s7utnA\nM1GaPA3+TxtM/hWwDRgN69tgzqMRG/OOz8x6zrciraDU/txS2uvfDjUYPg/9abo09Gi4YyR8ajPw\nLHAC7N4F856C70TEm3nHaDbQ5X6JmfW5eZ1vYtZzV0gfCfjekTDkZ8BEYA+s3ga/8ZKry80GHCfx\nyrqagzu0mfXaKdLZk2HRm3DGfcAxwFDYchic91DEM3nHZ2b9x0m8srbTwYAuZl01XRp6HPyV4Lrh\nZHciOh62j4NPPhbR5wMumVl1cpu4VSV/Hso7T/qvY+DOHXDYY2SDM+yHP98Anw+PoGZWVdwmbma8\nX5p8DPwEGPMwcHK2+OnhMHlNRLmbEJnZIOEkblaFRknHN8HXD8DHdwJ7gaNg17Hw2w/5LmFmlrg6\n3arSYPw8SNJlcN0Q+JvnQE8BjfDmAViwFv4yKvVlNbM+UYn/Y07iVpUG0+fhQ9J5dbB8H4xYw1tD\n+q16Ej7+SsRLuQZnZj3mNnGzAWq89M4p8N3D4fRWsmH8RsPOsXD+uogNecdnZrWhqkriFQnEasZA\nK4lLGnY5fAH4/Bay6w1Pgv2vwB88GrEo5/DMrI8Nqup0s4HqUunioXDPbjjiIbLLwg6DRS3wP31Z\nmNnA5ep0sxo1XWqog18OgyMfAI4HhsPWEfDhtRG/yjs+MxsYnMTN+oikI8+Db9TB7+wCXgCOg9eO\ngqseifhB3vGZ2cDj6nSzXjpXOnEs/ORlaFzHW6Oo/cUG+KwvCzMbvFydblalJOlsuHU8fPYF4Gng\nGNh6OFy9JuKBvOMzs8HBJXGzbjhKOm06/NsBeOcDZKXuIXDrGrjepW4zK+be6WZV4kPS3LGw6CnQ\nTuAkeGEvXPpIxPq8YzOz6uTqdLMcTZBGToInRsNJj5HdeGQI/OxZaHom4vW84zMzG9LZBpKmSloj\nqU1Si6S6onX1khZKmp8eG/o3XLP+JUlnSZdeLr06AV59Ak7aAW8cD1f8MkIPRZwbTuBmViU6TeLA\nHOCCiChs21y0bimwJCJuTcvX9HF8ZhUhadil0t9dCm1b4EdPwchhsCxg1AMRhz8a8d28YzQzK9Vh\nm7ikuojYXTQ/H2iMiM9Imgq0FCV3JLUAiyJicZl9uU3cqs47pBmnwLKX4fDHgdPgjZ3w5Scjvph3\nbGZW23JvEy9O4MkkYEF63sShJe9W4CLgkCRuVi0kjf4Q/EUdzH0FeAqoh41j4ez7I7bnHZ+ZWVd1\npTodSTMlrSGrWj8zLZ4ElP7C2Mlbd1I0qx6SNEOa9RHp5XPh5Udg7kvA0fDlJyJ0f8Tpm53AzazG\ndKl3ekSskjQbWETWDj4urSr3T6/d+nlJNxXNro6I1V0L06xnzpfOGgErL4Aj1gCnACNh82j4xIMe\nlMXM+pCkGcCMih6zO9eJp57phdL2VcDVETG9aP1SYFtEfKbMa90mbhVxknTJO+CfhsBRa4GjgDHw\n0n64fH3Eg3nHZ2aDQ+5t4qUiYrekXRGxVdIqDu6pDllyX9Zn0Zl10XHSu94Hdw2FM9rIOmccDXtO\ngk+ui/h+3vGZmfWHDpN4KnmfGREr0/xUsip1ImKtpJWSZqbq9nqgLiLu7PeozYD3SKMbYXHAx8cA\nG4ATYf9Y+MIjcFtrxIG8YzQz60+dXWLWAKwAdpEl7x0RcU/R+jqy0vhmso5uC6OdYShdnW594T3S\nsEnw1Tb43K/JbjzSCAf2wveegNnhxG1mVcJjp5sBkoa8H+46EWZtAz0GnAq0wT0vwCefjdiXd4xm\nZqWcxG3QkjT8A3Dd0dC8F4avI+twMRR+8jRc+XzEjrxjNDPriJO4DTrnSePHwcpXYfKDwInACHjy\nWbj82YhNecdnZtZVVdc73ay/nCPNGwcLd4K2ABPg+eHw2Q0R/zfv2MzMqpWTuOVmlHT8OfCtYfDh\nx8hK3SPhHx+BTz/tDmpmZp1ydbpV3FnSOUfDsh0w+kmgAV57HWY9HPGjvGMzM+srrk63AUPSkOnw\no+Pg4mdJRi8OAAARoElEQVTIrlkcBVtehhkPRvwq7/jMzGqRS+LWr94pnXwa/PA1eE8L2WAC++CL\nGyL+NO/YzMz6k3unW81qkj42Ar61BdgNnARPbYOLNkZszDs2M7NKcHW61ZRjpNGnwSN1cMpa4CRA\n8B/PwAx3VDMz63suiVuvSNL74cIJ8P2dMGIj0AD7X4MrN0T8IO/4zMzy4up0q1qSDrsYvnI4XL8O\nGA2MgfWPw4V7I3bmHZ+ZWd6cxK3qTJDOfh/csx+OXwucCrEb/m5jxDV5x2ZmVk2cxK0qSNKH4foj\n4eYngdeBE2DjS3C5O6qZmZXnJG65Ok06qgF+ITj1fqABGAp/2QKfj4hX8o7PzKyaOYlbLt4t3doI\nn30a9AJwAuzbDldsifhx3rGZmdUKX2JmFTNBGnkmLH0TLn+e7INxGPzoefjocxFv5B2fmZkdyiXx\nQe4y6byhsOJFGL4ZaISX98J/eRz+NSLa8o7PzKxWuSRu/eIYafS7YNkYOGcdMA4YChvbYMoDbus2\nM6sZLokPIjOkqUfCv++CMRuASdC2Dz71cMQ/5h2bmdlA45K49ZokXQFfPACfbwWGA0fCpv1wRUvE\nI3nHZ2ZmPeeS+AA1SZp0Bvz4ZTi1BWgEdsHft0Z8Ku/YzMwGg0rkvSFdCGKqpDWS2iQtl9RQtK5e\n0kJJ89NjQ0f7sv53pfTuK6Q9o2HTGjh1N7SOhsa1EXICNzMbWDosiUuqB+4AvgqMBxYBuyJielq/\nArg5Iu5NCXxNRIxrZ18uifejs6XPHA3feAgYAYyEH62H/xwR2/KOzcxsMMp9sBdJs4AVEbEnzc9M\n80MkTQVaImJI0fYtwKKIWFxmX07ifUySLoTbRsEf/QI4EXgD7ngk4tq8YzMzG+xy79gWEfeULNoJ\ntKbnTcCakvWtwEXAIUnc+s4cacjr8M2L4RP3A6cCx8Bn1kcszDs2MzOrnO72Tm8Clqbnk4DSXxg7\ngWm9DcrKO1U6+h2wai+c8QjQCPtHw39qiViSd2xmZlZ5XU7iqX18ekTMKVq8vcym7dbPS7qpaHZ1\nRKzu6vEHs0ulE4bBmjFw7C+BE2HrEXDWgxEv5h2bmZllJM0AZlTymN0pid8AFN8zehOHlrrHAS3t\n7SAiburG8Qa9s6QrxsN3NoIOA8bCT3fDFU9H7Mg7NjMzO1gqmK4uzEv60/4+ZpeSuKS5wMJCB7dk\nFdBcsmkjsKyPYhuUJOk8+NwR8LWtwD7gCPjXh+DKqNRF/WZmVhM6HexF0myyKvJ1aVE9MC0iFkta\nDjRHxKpU3d4SEae2sx/3Tu+AJF0Kf3EA/vBBss5q++Hzv4z4St6xmZlZ91XDJWZNwPKSxUGWxNdL\nqiMrjW8m6+i2MCLWt7MvJ/EyjpNGnQEr9sGHNgCnw4EX4XdbI+7IOzYzM+u53JN4nx7ISfwgTdLY\nYdDyEjQ+CzTAi7vhAxsinso7NjMz673crxO3vneWNLMeVmwFCTgWftkGM38WUa6nv5mZWbtcEq8A\nSToX5h8BzWuB44HD4N610OTOamZmA5Or02ucJF0Gt78B17YApwNvwJ+t9aV2ZmYDnpN4jZogjXsv\n/PQ1ePdjwGnwxvPwmS0Rf5t3bGZmVhlO4jVmptQwAh54Go7aCZwEv9oLH3wo4rm8YzMzs8pyEq8R\n50ofOxK+9QhwBDAWVj0OH90e8UresZmZWT7cO72KSdL58Jej4A8eAyYCdfCdhyNm5RyamZkNEi6J\nd9MM6bAj4Z5X4aNryTqrvQrXPuzBWczMrIhL4lXkndLJDfCLfTDhUaAR9o6GT9wf8f28YzMzs8HJ\nSbwTTdKZI2C1YNQTwLHw8Eg4976DbwZjZmZWca5Ob8eHpQ+Mhvt+CRoHjIK7HoBPRsSBvGMzM7Pq\n5+r0HJwjvasOHtoCQ+uBMbD04Yg5ecdlZmZWykk8uUw6FnjqORi+CxgP31oX8Ym84zIzM2vPoE/i\nH5COOSYreR8LMBIeehQme0xzMzOrdoM2ic+QRh0BD78GjU8A4+F798NHnbzNzKxWDLqObZOkMafC\nIy/CibuAo2B9C5wdEa/nHZuZmQ0cHna1D82QDjscNuyCdz4PHA+PvwDv2xrxRl4xmZnZwOXe6X3g\nPdKwo+HRN+DUjcAJ8OwueO+vInbmHZuZmVlvDMk7gP4iSb8h3XUU7H8MTn0TtgNjH4g4YY8TuJmZ\nDQBdrk6XVBcRu3t8oApVp0vSubBiKMzcAJwGL26D9z8Z8Xx/H9vMzKygEnmv05K4pNmSdgLTSpbX\nS1ooaX56bOi3KLvoUunrF0LbozDzNdh3HEz8ecSxTuBmZjYQddgmLqkOWAHUlVm9FLg5Iu5NCXwN\nMK7vQ+zch6S/HQ2fXgO8A16fCNPui3g0j1jMzMwqpcOSeETsLleFLmkqMDMi7k3bbQFaJc3tnzDL\nO1+ac6kUj8On9wITYMYvIkaucQI3M7NBoKe905vISt7FWoGLgMW9iqgLLpPGB7z4JAw5CZgAV94X\n8S/9fVwzM7Nq0tMkPgkobaw/pN28r82RhrwMP/81nNUGjIcfPxhxWX8e08zMrFr15jrx7WWW9dvI\nMRdKf3UAfv9JoBFafg4f8BCpZmY2mPU0iW/i0FL3OKCloxdJuqlodnVErO7sQOdJvzEavrceeAe8\nORYafhbxdDfjNTMz61eSZgAzKnrMrhRmJbUBTYWObKljW0tEDCnaZg1we0Tc2c4+unW93Axp3OHw\nwgYYegIg+OgDEf/W1debmZnlqdqGXX0rkIhYK2mlpJkRsUpSPVDXXgLvDkmaCWt3wuR9wDj4jwcj\nzuvtfs3MzAaarlwnfnWanSdpR0SsS/NXAc2pVD4JmN3bYGZIX50BN24AJsKv3oTGDREHertfMzOz\ngagq7mL2EenMA/DAg8A7ILbB+zdGPFyRwMzMzPrBgL8V6cXSSOClR2H0ccBQ+MR9Ed+qSEBmZmb9\nqNraxPuMJF0My1+CpleAo+H/tUR8OI9YzMzMalXFb0V6rvSlC6BtHTSNhtb9cPg6J3AzM7Nuq2hJ\n/BIpHgNOB46As/8j4r5KHt/MzGwgqWhJfBtwMiz4RYRancDNzMx6pSp6p5uZmQ00lch7FW8TNzMz\ns77hJG5mZlajnMTNzMxqlJO4mZlZjXISNzMzq1FO4mZmZjXKSdzMzKxGOYmbmZnVKCdxMzOzGuUk\nbmZmVqOcxM3MzGqUk7iZmVmNchI3MzOrUU7iZmZmNcpJ3MzMrEYN7c2LJdUDtwCbgUlAc0Rs6YvA\nzMzMrGO9SuLAUuDmiLhXUgOwBhjX+7DMzMysMz2uTpc0FZgZEfcCpBJ4q6S5fRWc9Z6kGXnHYH3L\n53Rg8nm1nuhNm3gTWcm7WCtwUS/2aX1vRt4BWJ+bkXcA1i9m5B2A1Z7eJPFJgEqW7QQae7FPMzMz\n66Le9k7fXmZZ9HKfZmZm1gWK6FnOlTQfuDoiphctWwpsi4jPlNneyd3MzAaViCitse5Tvemdvgpo\nLlnWCCwrt3F//yFmZmaDTY+r0yNiLbBS0kx465rxuoi4s6+CMzMzs/b1uDodQFIdWWm8MNjLwohY\n30exmZmZWQd6lcQtP6nmIyJid96xWPdJqvO5G3g6O6/+3lpf89jpNUTSCkltktqA7YV/BJLqJS2U\nND89NhS9pkfrrH9Imi1pJzCtZHmfn0Of38pp77ymdf7e1iBJUyWtSedueX9/J3t8XiPCUw1MZJ0G\nbwEmp2li0boVwIXpeQOwo7frPPXLOaxLU1vhfe/Pc+jzWxXn1d/bGpyAemBJOmczgU1AS3+eu56e\n19zfLE9d/lAtAuYDDSXLpwJtJctagLk9XZf33zrQp9J/9v1xDn1+8z+vaZm/tzU4AbOAMUXzMwvv\ne7V9X12dXjsaSJ0IJS1JnQqh4+FvZwJre7DOKqs/zqHPb3Xw97YGRcQ9EbGnaNFOsvcZquz76iRe\nIyLi4ogYAlxF9iFanFZ1NPztpDK76so6q6z+OIc+v1XA39sBo4nsrp1QZd/X3t6K1CosIu6RtIus\n/aSg3PC3BTu6uc6XK+SjL89hR+t8fnPg723tSlcUTI+IOUWLq+b76pJ4DYqIVQCSxpB1uBhfsslY\nsvaUzRx6f/eO1o1L66yy+vIc+vxWKX9va9YNwDVF81X1fXUSr127UpvNKrJOEcUmkZ38ld1c18ih\nbT3W//ryHPr8Vjd/b2uIpLlkg5gVt49X1/c1716AnrrUU3IKMLtofh5wTdH8cmBmel4PbOrtOk/9\nej7bCu97f55Dn998z6u/t7U9AbPJeqk3pmkqqbd4NX1f3SZeG8YBt0i6geySlU0RcW/R+quAZklT\nyX7Zze6DddbHUs/kq9PsPEk7ImJdmu+Pc+jzWwEdnFd/b2uUpCay68SLBW8P5lM131cPu2pmZlaj\n3CZuZmZWo5zEzczMapSTuJmZWY1yEjczM6tRTuJmZmY1ykncrIIkNRbdBMPK6Oz98ftn9jYncRu0\nJM2WtFPSjuLEIKlOUrOkNkk39+HxFpAN2djQV/vs7vElzZW0SdKUPGLojKT5EbG7k83GSZpVkYDM\nqpyvE7dBTdJ8sltFro2I6SXrWkqX9cHx2oCpEbG+L/fbheM2AQsi4mJJM4HWiNhSyRg6I2kJ2Yhm\ne7qw7RSym1Is7mxbs4HMJXEz+BowVdItJctby21co6YCuyC7EUcVJvAm4IGuJHCANCLaRa5at8HO\nSdwM7iJL5AtSKfUgkualqvXJqap9USpRI6lJ0opUTX1LqqpeKKkhbbcplfaLnSmpJVXjzy86TpOk\n+ZKWpFJpocp/uaRZ6TWlQ0EWxzk1xTA/vWZmYR/AHLIfKvPLVaW3d5xy+0zbtkn6XHo/VhTen6L3\na3l63pzem+Vl3odii8huAtEdK8hqUcwGr7wHmffkKc8JmA9MSc+Xk93Tty7NLynarg2YnJ5PBdqK\n1m0C7krP69K2n0vzU0q2bQNuTs9npfmZZDc8KD7eDuCWov3dBUwELmzn7yi9mUJDel3hb7sFWNbB\n+3DIcTraZ/qb55YsH1P0d01O79PyotfP7SD2tjLxLCK7w1MdWbLeUfh70jZNwI68P0OePOU5uSRu\n9rar0uOqbr5uF/AgQGSdsnYBa9O6LQCSJhZtf1fa9p603bXAXKA+lXjnk5VKo2h/d0XE1jj4BhrF\n5lBU/R9ZdfnKtG8Apamsdo7T0T4Xlewb3r4JyJmRtfm3Ak2FEni0337d2E48O8mS+MyIuL6wqmiz\nHWQ/AMwGLSdxsyQljpmUbx/vLy3pcRJZ57pb0zQnIm4s2m5XJ/uZRHbXrGKtdL8nfPFxOtrnHWTv\nUwNZMr8euDa1UW8HiIhdwEXAjalZob1YSo9RcFG2m/iOpMa0z+IOgZ29J2YDnpO4WZHIOkxdCyyg\nMpeCCXiALCE1HbSie5eBbSKrvi7d99oy2/Z6n+kHz0qy5N1GSupk1d6LILtULyJWkb2PrWRt2OW0\nlC6QVE9Wbb8oLWoq8/p6nMhtkHMSt8HuKEqqc1O1790l2+0CPpaeXw0HDTpSrqp6bAfHLN52GlkC\nvItUA5AGhJlNVitQ2L6j/UF27+NdJddPz+TtJNhVxcfpbJ+LgHnAopTU7wYa4u0e5tMlzU7r5rT3\nN6QS+66SJocmYE1RyXs2sKTkh00jqRnDbLAamncAZnlJlzXNAiZLak2lcAAiYo6k24s2vx5YlHp8\n30CWzK6StIWsxLhN0h1kVcD1wBxJK8mSXJAlodvIesHfKOlBYDwwOyW9dZKuJSvJFhLjjZLmkXXs\nmidpbbRzaVhE7JY0LcXYWLTvrUV/51hJV0bEd8q8F/NS3G8dp6N9pmPeI6m5ME+W1EsHnrhD0liy\nqvmraN/NZD9oCvuaQ+o7UKSJ7L0vnnfvdBvUPNiLmVUFSUsiYk5/bW82ELk63cyqxc1dHU41dTy8\npp/jMat6LombWdVIPdh3RAfjp6d28c3RxdHdzAYyJ3EzM7Ma5ep0MzOzGuUkbmZmVqOcxM3MzGqU\nk7iZmVmNchI3MzOrUU7iZmZmNer/AwrxQf/86Pv9AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10ba16e50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def prune(x):\n",
    "    if D == 2:\n",
    "        return x\n",
    "    else:\n",
    "        return x\n",
    "    \n",
    "def extract_in_order(field):\n",
    "    return np.array(map(lambda x: x[1][field], prune(sorted(data.items()))))\n",
    "mins = extract_in_order('min')\n",
    "maxs = extract_in_order('max')\n",
    "medians = extract_in_order('median')\n",
    "stds = extract_in_order('std')\n",
    "means = extract_in_order('mean')\n",
    "xs = prune(sorted(data.keys()))\n",
    "\n",
    "plt.figure(figsize = (8,4.0))\n",
    "plt.plot(xs, mins, 'k', ls='dotted', label = 'Min, Max')\n",
    "plt.plot(xs, maxs, 'k', ls='dotted')\n",
    "plt.plot(xs, means, '--k', label='Mean ($\\\\mu$)')\n",
    "plt.plot(xs, medians, 'r', label='Median')\n",
    "plt.plot(xs, list(means - stds), 'k', label='$\\\\mu \\\\pm \\\\sigma$')\n",
    "plt.xlim(xmin = min(xs), xmax = max(xs))\n",
    "#plt.ylim(ymin = .3, ymax = 7)\n",
    "\n",
    "plt.xlabel(\"Number of rows ($n$)\")\n",
    "\n",
    "plt.fill_between(map(float,xs), list(means - stds), list(means + stds), facecolor = '#DDDDDD')\n",
    "\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "plt.legend(handles, labels, loc = 2, numpoints = 1)\n",
    "\n",
    "savefig('slices_reads_expanded_%d.pdf' % D, dpi = DPI, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> experiments/plots/notebooks/time.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import os, re, json\n",
    "from collections import OrderedDict\n",
    "from scipy import stats\n",
    "\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'serif','serif':['Times'], 'size': 14.5})\n",
    "## for Palatino and other serif fonts use:\n",
    "#rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "D = 2\n",
    "DPI = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = {}\n",
    "for r, c, s, ratio in map(lambda x: x.strip().split(), open('../data/data_%d.dat' % D).readlines()):\n",
    "    r = int(r)\n",
    "    if r not in data:\n",
    "        data[r] = []\n",
    "    data[r] += [float(ratio)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "for k in data.keys():\n",
    "    v = data[k]\n",
    "    data[k] = {\n",
    "        'min': np.min(v),\n",
    "        'mean': np.mean(v),\n",
    "        'median': np.median(v),\n",
    "        'std': np.std(v),\n",
    "        'max': np.max(v),\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAACVCAYAAAD7aOufAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\noAIxwQZBEARBBf4FywjjeSHLSw0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1101c4cd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def prune(x):\n",
    "    if D == 2:\n",
    "        return x[1:21]\n",
    "    else:\n",
    "        return x\n",
    "    \n",
    "def extract_in_order(field):\n",
    "    return np.array(map(lambda x: x[1][field], prune(sorted(data.items()))))\n",
    "mins = extract_in_order('min')\n",
    "maxs = extract_in_order('max')\n",
    "medians = extract_in_order('median')\n",
    "stds = extract_in_order('std')\n",
    "means = extract_in_order('mean')\n",
    "xs = prune(sorted(data.keys()))\n",
    "\n",
    "plt.figure(figsize = (8,2.0))\n",
    "plt.plot(xs, mins, 'k', ls='dotted', label = 'Min, Max')\n",
    "plt.plot(xs, maxs, 'k', ls='dotted')\n",
    "plt.plot(xs, means, '--k', label='Mean ($\\\\mu$)')\n",
    "plt.plot(xs, medians, 'r', label='Median')\n",
    "plt.plot(xs, list(means - stds), 'k', label='$\\\\mu \\\\pm \\\\sigma$')\n",
    "plt.xlim(xmin = min(xs), xmax = max(xs))\n",
    "plt.ylim(ymin = .3, ymax = 6)\n",
    "\n",
    "plt.gca().annotate('Trivial', xycoords='axes fraction', textcoords='axes fraction', xy = (.87, .17), xytext = (.87, .17))\n",
    "plt.gca().annotate('$t = %d$' % D, xycoords='axes fraction', textcoords='axes fraction', xy = (.03, .8), xytext = (.03, .8))\n",
    "plt.axhline(y=1, linewidth=3, color='k')\n",
    "if D == 4:\n",
    "    plt.xlabel(\"Number of rows ($n$)\")\n",
    "\n",
    "plt.fill_between(map(float,xs), list(means - stds), list(means + stds), facecolor = '#DDDDDD')\n",
    "\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "#plt.legend(handles, labels, loc = 2, numpoints = 1)\n",
    "\n",
    "savefig('slices_ratio_%d.pdf' % D, dpi = DPI, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeoAAAEWCAYAAACpPdRYAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10ff24710>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def prune(x):\n",
    "    if D == 2:\n",
    "        return x[1:21]\n",
    "    else:\n",
    "        return x\n",
    "    \n",
    "def extract_in_order(field):\n",
    "    return np.array(map(lambda x: x[1][field], prune(sorted(data.items()))))\n",
    "mins = extract_in_order('min')\n",
    "maxs = extract_in_order('max')\n",
    "medians = extract_in_order('median')\n",
    "stds = extract_in_order('std')\n",
    "means = extract_in_order('mean')\n",
    "xs = prune(sorted(data.keys()))\n",
    "\n",
    "plt.figure(figsize = (8,4.0))\n",
    "plt.plot(xs, mins, 'k', ls='dotted', label = 'Min, Max')\n",
    "plt.plot(xs, maxs, 'k', ls='dotted')\n",
    "plt.plot(xs, means, '--k', label='Mean ($\\\\mu$)')\n",
    "plt.plot(xs, medians, 'r', label='Median')\n",
    "plt.plot(xs, list(means - stds), 'k', label='$\\\\mu \\\\pm \\\\sigma$')\n",
    "plt.xlim(xmin = min(xs), xmax = max(xs))\n",
    "plt.ylim(ymin = .3, ymax = 7)\n",
    "\n",
    "plt.gca().annotate('Trivial', xycoords='axes fraction', textcoords='axes fraction', xy = (.87, .17), xytext = (.87, .17))\n",
    "#plt.gca().annotate('$d = %d$' % D, xycoords='axes fraction', textcoords='axes fraction', xy = (.03, .8), xytext = (.03, .8))\n",
    "plt.axhline(y=1, linewidth=3, color='k')\n",
    "plt.xlabel(\"Number of rows ($n$)\")\n",
    "\n",
    "plt.fill_between(map(float,xs), list(means - stds), list(means + stds), facecolor = '#DDDDDD')\n",
    "\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "plt.legend(handles, labels, loc = 2, numpoints = 1)\n",
    "\n",
    "savefig('slices_ratio_expanded_%d.pdf' % D, dpi = DPI, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> experiments/plots/notebooks/time_gdfv.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: pylab import has clobbered these variables: ['rc']\n",
      "`%matplotlib` prevents importing * from pylab and numpy\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import os, re, json\n",
    "from collections import OrderedDict\n",
    "from scipy import stats\n",
    "\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'serif','serif':['Times'], 'size': 14.5})\n",
    "## for Palatino and other serif fonts use:\n",
    "#rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "DPI = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = {}\n",
    "for r, c, s, ratio in map(lambda x: x.strip().split(), open('../data/gdfv_accurate.dat').readlines()):\n",
    "    r = int(r)\n",
    "    if r not in data:\n",
    "        data[r] = []\n",
    "    data[r] += [float(ratio)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "for k in data.keys():\n",
    "    v = data[k]\n",
    "    data[k] = {\n",
    "        'min': np.min(v),\n",
    "        'mean': np.mean(v),\n",
    "        'median': np.median(v),\n",
    "        'std': np.std(v),\n",
    "        'max': np.max(v),\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeMAAAC8CAYAAABL2MauAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsnXecVNXZx7/PvTM7dRtdkN4FRJASioiIIKgxqNiTmFii\nUUjim2gsseS1xpL2JhZUVOxGjWhEVCLBEqSKBZG6sIDgwrJtdmZ2597n/ePegRF2lwV2WdD7/Xzu\nZ/aZOXPuucMwv3vOeYqoKh4eHh4eHh5Nh9HUA/Dw8PDw8Piu44mxh4eHh4dHE+OJsYeHh4eHRxPj\nibGHh4eHh0cT44mxh4eHh4dHE+NrqhOLiOfG7eHh4eHxnUJVpabnm0yMofZB7Y6I3KKqtzTycJqM\nb/P1fZuvDbzrO9zxru/w5XC8tromod4ytYeHh4eHRxPjibGHh4eHh0cTc7iI8dymHkAjM7epB9CI\nzG3qATQyc5t6AI3M3KYeQCMzt6kH0MjMbeoBNCJzm3oADYk0VTpMEdH67hl7eHh4eHgc7tSle3ud\nGYvIQBFZLCK2iLwlIp3raJsnIg+KyG/cx1rbenh4eHh4eDjUOTMWkTzgYeAOoDnwEFCiqoNqaf82\ncKeq/tsV4sWq2qyWtt7M2MPDw8PjO0Ndurc3MT4TeFtVy1z7RNfeY0YtIgOBRZmvicgi4CFVnbYv\ng/Lw8PDw8Pi2sd/L1Kr6UlqIXXYAa2tpPhZYvNtza4GT6jtQDw8PDw+P7yL76k09Fnixlte6Arsr\n/g6gy74OysPDw8PD47tEvTNwufvHg1T17Dqaba/hOS/tpYeHh4eHRx3sSzrM3wKX1PH6auDY3Z5r\nBiyq7Q0ickuGOVdV5+7DeDw8PDw8PA5ZRGQ0MLpebesTZywil+I4bhXU0aYmB67FwAOq+kgN7T0H\nLg8PDw+P7wwHGmd8FlAMGCLSxY07vtR9baCIDABQ1SXAO67HdXpZO7cmIfbw8PDw8PDYRZ3L1CIy\nFnhht6eVXcvRl7n2Fa49GbjbnSV3Bc5quKF6eHh4eHh8O/HSYXp4eHh4eBwEDmiZ2sPDw8PDw6Nx\n8cTYw8PDw8OjifHE2MPDw8PDo4nxxNjDw8PDw6OJ8cTYw8PDw8OjDkTEbOxzeGLs4eHh4eFRCyKS\nBXwuIjmuHRCRjg19Hk+MPTw8PDw8MhCRASJyJICqVgEjMioYHgXc29Dn9MTYw8PDw8Pjm4wBemTY\nxSISAFDVpao6Of2CiFwmInXVbagXnhh7HHK4aVcnZNhHisiIDLuViBydYeeJSKeDO0oPD49vCyJy\nrIjcnrZV9T5giYicGY1GnwyHw1+bphnLy8tbYprmtSLSV0TSyTtmAu9k9HWSiLTZ1zHsS9UmD49G\nQUSOAP4MnKeqFpADdMho0hYYDnzg2j1xamt/4trHAqcCv3L7C6tq5UEYuoeHx2GKiLRU1SLXXAu8\nISJDfT7fhHA4fKbf7+9x9NFHJ8aPH5993HHHSfv27Zk/f/6AOXPm9H7rrbd+F4/HE9Fo9HXgZWBO\nRtfDgEJgi3sev6pW73U89U2HKSK5qlq6Lxe7l/68dJgeALh3mCNV9b0G6u8l4C+q+p+G6M/Dw+Pb\nhYj4cG7mzwK+l5OTc0YymRzdokUL+6STTgqMHj06a/DgwQSDwRrfr6qsWbOGuXPn6qxZs8o///zz\nYCQSWVJaWvqcqr6hqqvc8wSBFUBvVY3XpXt7FWO3atM04ExV/Xcd7QbiFI5Yg1Mk4kVVnVNHe0+M\nv8OIyGmAX1VfboS+o0BMmyrxuoeHxyGHiEwEvgaaBYPBU30+3+mWZbUePnx49UknnRQdOXIkRxxx\nxB7v869bR+T11/EXFFD24x+TPProPdqUl5fz4Ycf8s4778TnzJmjqVSqTFX/WVlZ+U9gsapuc8ew\nf2IsIrnunzuAsXsR4x1AR1Utc9+3TlWb1dHeE+PvMG7pTXFLbzbmeX4AbG+oWbeHR2MhIvlAUFW/\ncu3jgWxVfd21pwLNVfXmJhzmYYOI9AO6ATEROToYDF5SVVXVuUePHolx48ZFRo0aZfbr1w/T3DOE\n2FdYSOSNN4i+/jpmURGxCRNItW1L7uOPU9WzJzumTCE5YECN51VVvvjiC95991171qxZFatXrw5E\nIpH5JSUlzwEP7PfM2L0om72LsQ10VdV1aVtVa3UQ88T4u4WIGMBVwMOqmjiI5x0LFDe26Ht47A0R\nGYojtv9x7bNwfjPvdu2LgDaqepdrDwEiqvqua0eBalVNuvZU4A1VXX3QL+YQwd3iEqATcDbOknNS\nRPpXVFR08fv92qNHj3jfvn2DI0eODAwbNoycnJwa+zK/+oroG28Q+de/MNav57Pu3Wnzi1+QGDIE\n0oKdTLL6xhsZ9p//YPbqxY6pU0kOGlTnGEtKSnjvvfeYPn161bJly7Jq072GdOB6B3gIGCcil+Es\nWXt4AKCqthsaEAUOmhiraqaXYwAIZMQLengcTJJA9wz7fWBR2lDVx3drvxjoJCKnAr2ys7OPNQyj\njYg8DPwDKAZ2+vGISPBg3ujWhIg8DVymqjHX7gN8oap2A/SdDYwAQiLSJxgMTvD5fP2BrOzs7Koj\njzzSat++fWjkyJH+rl270q1bN/Ly8gCyauvTLCoiMmsWkX/9C/+qVXzevTuPxOM8L8KE3r25cciQ\nb86cAwE2nnIKwz/7jDMLCvifK6/E160bO6ZMIfG979V4jry8PE477TS2bNmStWzZslqvr8HEWFXH\nicgiEVkNPKSq9zRU3x6HJ+6yW39VnQtwCHwnzgCGAr9s4nF4fEcQkbbADlWNq+rHwMfp11Q17W0b\nwIlp7W0YxlHZ2dmDVLWPz+drF41Gq7p06ZLq06dPqEePHlmRSIQnnnji2JUrV/4tlUr9qbq6On2e\nFsAHInKUG5FwsK7vGmC2qi5zZ6n/ACrd10zgKWAwYLv208D57s25AL2AFZn+Ha7TUw9giIicmpub\nG7Qs6yjDMI7w+/0ce+yxlX369Al36tTJ17VrV3r37k00GvXXd8xGcTGR2bOJvv46WcuXUzlmDA/n\n53NrKsWg/HzOuPhi5o0eTVZWzRo+evRoRo0axaxZsxj8pz9x7ldfcfXVV5PfsSM7rrqKxPDhIPu+\n6NuQy9R5wF2ueRkwWVVfqqO9t0z9LUdEjgJ+qKrXNfVY0tQ3zMDDoyEQkb/iiNXr7jJzH6C33+/v\nG4lEBqVSqZ7xeLxly5YtK7t3765HHXVUpHv37mbXrl3p2rUrkUikxn6/+OILHnnkkfisWbPE5/O9\nHIvF7gZWp0P63P97bTNXhhroegRn6bzCtcfgiOlmEekK5APh3Y6Q+xgVkWMCgcBmn8+XIyL5sVjs\nhNzc3GVA2LbtSEVFRSfA36pVq8rOnTtLKpWKnHfeedK9e3c6d+5cq3dznVgWRlkZ4TlziL7+OoGP\nPyY+ahQVp5xCfPRoNBBgyZIldOrUiWbN9nRzSiQS3HXXXSxbtsz6+9//bmY6eVmWxWuvvcbC//6X\nPw8bRt7f/oadl8eOKVOIH3fcN0R52rRp3HXXXRyMPeM1wImqWiAivwHuJmMPuYb2Ctya8dTc9AzK\n4/BFRDrjOEwd0kvBItIN+LGq/q6px+Jx4IjIL4EyVX3MFYxHgWvSXqxNOC4BDNM0L/f5fHcfccQR\nVs+ePY2jjjoq0q1bN+natSsdO3asdRa2N7Zv386zzz5rPfbYY1Wq+nlZWdntwGs4K0CdVPWZ9Dga\nIrpARCbjaMHPXDsAnJ2dnX2diHRq0aJFVSgUIhgMEg6HJRwOG5FIxAiHw2Y4HPaFw2Ez/XowGCSS\nlUXLsjJabdtG3pYtaEEBXdq1w7BtJJVCqqshlarf35b1zedTKaiuBhE0FKJ0yBDWDB5M8x/+EA2H\n93qtxcXF3HTTTTp79myAGLAd6HD33XfLGWecUfObLIvIG2+Q/7e/YYfD/Oukk5iXTIIIixcv5oMP\nPmhcMXZnxcWZDlvucvU1tYWueDPjbycich/OTOCtph5LXbjf2eGq+kZTj2V30pl90j+ebhjYm+kZ\nvYgMBpaqaqrpRtm0uJ/Rkapa6NqdgBJVLXGdBScC/1JVdZdHs1Q1fpDGNg34g6quEpH+0Wj0qY4d\nO3a+9957Iz169Njr+/eH6upqZs2axYMPPlheWFgYTyaTf7As61FVLXHH9CzwN1V9f1/6FZEQcK6q\nTndtP2ADRwQCgatE5Iq+ffvKz372s+zjjz++Rs9kAJJJ/AUFZK1eTdbq1ZgrVyJffEFo82ZKwmHW\nhUJ8ZtuU5OVxwcUXg8+H+nyo3w8+Hxu3buVvDz+MZRjYprnzsW2nTvzqN78Bv99p7/OB30/Bpk3c\nee+92KaJmCbxeJxly5bxox/9iKuvvrrOa163bh033HCDvWDBAsMwjK8ty7pRVae5138f8KsxY8bo\nAw88YPh8tez02jaR2bPJ/tOfMAMBdkyZwp/XreOuu+9uEDE+KTNu2I0rVlVd6trFwLEZ3tSrcQS8\noJY+PTH+liAirVT166Yex4EgIt0OlleqiIwCPsrwiv0TcLO6SXVEZD0wRFW3uvaTwBRVLXWF5R1g\nvKpWucLzY+Dx71JctesYdJ+qnlyPtqOAq1X1B40/MhCRkcDnoVDoJsMwfnbDDTcEJ0+eLIZxcLIP\nf/zxx0ybNq3y3XffFdM0n6msrLwHKMFZOYi7YxwHzNnb/rI4yTHuAX4LVAGjsrOzf5tKpUafeeaZ\n8uMf/zjQpUuXXe0TCfxr1+JfvRr/ypWwfDnRwkJ8GzeSOvJIqrt1o6pbN7Y0a8a1TzyB3b077bp1\no0uXLnTu3Jn27dvTunXrPcYRj8cpKCjAsixs20ZVsSyLUChE796992hfVlbGokWLdrY3TZOhQ4eS\nnZ1d67UuXryY3/3ud9aXX35pmqa5xrKsKao6q4bP5DjDMN7Mzs4OvPDCC2a3bt1q7K+6uprxJ53E\nT5s355dlZVRUVNDu66/3T4zdeOFzgAeBF4G7MsT3QRwxvsK1BwDXAQuB5sCC2mbFbntPjL8FuN+R\n94FBaXE53BCRVsBLwAn7M9sUkWOALzN+6G7CiScscu3FwFkZN6pP44hDWmzPwZnFpffhQvWdxYlT\n1u02VZ3q2vnAz1X19rrfefghIlOA6RmfU72XXjM9jcXJc74hPatuoLENUdUF7t8Tw+Hw9OOPPz56\nyy23hFu0aAGpFOF338XcsQM1DDAMME1UxAmbMYx6PW+HQlT17r0r1KYOtm7dyowZM6pnzJiREpHF\n5eXltwNvARGcRE4X1CTGIvJn4HVVfdu1IyJyYSQS+W1OTk6Lyy67LDJp0iSJRqMAzn7sM8/ge+IJ\notu3szkU4gsRlsTjbGnWjGsef5zqTp0gENhjjGVlZTz33HPMnj3b/uKLLzSZTJrhcNhq3749ffv2\nNb/3ve8xZsyYtFd0o/Dmm29y++23W5s3bzYNw1hk2/ZlaZ2rDREJGYYxV1UHX3vttXLppZfW2C4e\nj/P0008z7eGHmRwK8cDGjQc2M24MPDE+vBGRLHVKiyEivsN9yTTzh93dT96c4QwzFfiHqm527Vk4\nYvqFaz8L3KCqa137hzjiWuzazXCWUA84vKMe19ECOC1jWfEo4Ceq+pvGPndj4+4LP69uUowD6Gcq\nsGRfl2zr6C+AczP360gkck8kEjnhnnvuiYwcORJJJom+9BLRv/+dTZbFpuxsgn4/AZ+P1i1bkh0O\ngypiWWDbOw+xLFAFy0IynjNKSzG3b6dy9Ggqx46lcuRI1BXF2kgmk7z22ms88MADFUVFRaXxePxO\n27afyLipGQcMVdX/de1uOLmV24dCoV/atv2ToUOH2pdcckl0+PDhuLso+NavJ/fxx4m++iqx447j\nttJSqo8+mo7dutG5c2c6d+5MdLexVVVV8frrrzNz5kxdunSpXVFRYRqGEVfVJa6z2VdAHjDSNM3+\nqtratu0s0zTt5s2b2z169DAHDhwoo0ePpl+/fuzvaoNt2zz55JP85S9/sUpLSw0ReVtVL1PV9fvS\nj4j8Frhj4MCBOmPGDKM2B7NYLMavfvUr5syZ44mxR8MhTnKCPg35Ay8iR4bD4d8ZhuFLJBJFqVRq\nB04M5e5HiftY0VjLsq643qGqn7r2T3D2bNOZkdoBRembkUMZ90agl6p+6NqnAier6lWuHcBJJNHo\nNwr7ioj8FGipblKMRjpHFvAk8FPdz+IiImKapnm53++/+6KLLvJPmTIlK5RKkfPMM+ROn86G5s25\ncuNGOl94Ia1ataKkpITi4mJOOeUUBg8evEd/t99+O++99x55eXnk5eWRn59Pfn4+p512Gr1798a3\naRPhOXMIz5lDcOlSEsceS2zsWCrHjMGqIZ1jGlVlwYIFPPTQQ7H58+djGMZj8Xj8jzj/n9qp6qfu\ntsf4nJyc6yzLGnT++ef7fvjDH/rbtWuX7oTgokXkPvoowUWLKDvnHMouvLDW89q2zQcffMCLL77I\n/PnzU9u3b/eJSLWIrLBteyZOGGx63380ThbHJ1y7A47TFMDJwEmGYQwWka6WZeUAEg6HUx06dJA+\nffqYw4YN48QTT6w1qQdAKpXi3nvvZcaMGXYymbRV9VncLaA6/onrRET6GYYxLxAI5MyYMcMYUEtm\nrgbxpm4MPDE+fHCdNkao6+3uOnXYDbEsLSKGaZo/9/v9d1944YX+du3a+cvLyyktLU2VlJRUl5SU\npEpKSuzy8nLKy8uNWCxmxuNxfyqVMv1+f9Lv91eaplluGEaZiJRalrU1FoutsCxrHVAArAcKDwfh\nPBiIE8PZXFU3ufalQL+MZe4jgGR6Vn+QxyZA54wVhjbuWHY04jl9OFEgs107gLP9Vuf3xb0hexS4\nNhKJPNWpU6fO9957b6RXixbkPv44Oc8+S3z4cEouv5yitm0xDKPO/cpMiouLKSoqYseOHTuPkpIS\nxowZQ69evb45jvJy5K23aP7hh4TnziXVrp0jzCeeSNVRR30jtCaTjRs38vjjj1c9//zztmma75WX\nl99jmma/YDD4m9atW0d/9rOfRU899dRdoUTV1URmzSLr//4Po6KC6p//nPIzzqjRK3n58uU8++yz\nzJs3L7Vp0yZTVTFNc71lWbOAaRlbnUHgfuAXWkO4oYjcgrP986xrf2NbwvUbOA0Y6fP5jrZtu41t\n237TNO0WLVrY3bt3NwcOHChjxoyhU6dO3HrrrTpz5kxUNWHb9l+BG2s67/4gIqZhGK/btn3yZZdd\nxrXXXrtHG0+MPQ4YEQnjBO+f01BfXrffo6LR6DMdOnTodt999+2Tp2kqlaKiogJXpHceO3bsYOPG\njVpQUFBZUFCQ2rx5s1laWhoKBAJlWVlZm1R1bSwWW55KpTLFekN992jrcU2Ck0wnCwi4R21/1/Va\nFhAwDCPo9/tDpmmGDMMIA1YNKwcl7LmCUFHf2W7mNoOI/BwwVfWvrj0IJ1Ji7YF9MjWeNwuYpKrP\nu3Zb4Hlg1L6serg3i32BY0Oh0KBkMvm1bdurccrirQG27MPe8pnABFWts1i8iESysrIe8Pv9Z91w\nww3B80aOlLzHHiP7lVeITZhAyaWXkurUqb6XcEBMnjyZbdu2MXzIECa1asXI4mJafvghUl1N7MQT\nqTzxROJDh9a4ZxuLxXjllVd0+vTpFb169TIvvvji8IABA3YuRRulpUSfeYbgo4+yIpXi//x+jr7u\nOn6wW2jP/Pnzue2226xVq1ZJKpUyTNP82rKsucB0nOiKTBHN3BI6F3ilPjf2IvIucLmqfllHmwiO\nJ/1YwzAGiUg3y7KyATFNc4dlWb8H/ryP36+rcGKr02lLO+L8ZuzRh4hcLCIPd+3aVV988UUzc5bu\nibHHfiEiDwCPqOriRug7EAwGbxKRX1177bWBCy64wGhMT9NUKsXXX3/Nxo0b2bRpU1qs4wUFBdWb\nNm0yiouLw36/PxYIBDaLyDrLsrYbhhFy79yDsiuNZkBVA0CWbdt+27azVNVv27bfsiyfbds+y7JM\nEcHn86VM07R9Pp/t9/vTh/r9fs3KyiJ9BAIBsrKyJBAISDAYNLKysoxgMGgEAgEzEAiYWVlZktne\ntm3SKwc7duyoLikpSZWWltpljremxGIxX2VlpT+VSvn8fn/C7/fHTNOsSK8c2LZdnEqltiUSia8t\ny6pJxDPFPYaTwKcgY+Z4NvCJqq6oz2fvrqIkVFXdJdB/4N7UufZjwMVpR6K9OWW5M9newKBwODzC\n7/ePiMViXVu1apUYMGCAcfTRR0fKy8vt1atXV65du9bavHlzViKR8IVCoS2maa5NJBKfJxKJFewS\n6gLdLYXkbv4QY4HPVHWL66w4AAiFw+HHjz/++OhdP/lJuONzzxGYNYunAwGOuOceeo0Zs8e4bdtm\n0aJF9OrVq85l1P1BVVm5ciXz589n/vz5LFiwgPy8PN78059o/uGHRN55B/+qVcRHjqTyxBOpHD0a\nOz+/zj5969aRM306wZde4g2/n2datmTklClMnDiRzHCe9957jxtvvNHauHGjaRjGR7ZtPwA8U9tN\nu4j8Huczf2xfr9Ndjdiiqpb7PfgDTvjsXv1VRKS1ug6T9WjbHxitqn927ZY4VeAq3ZvtOcClqrqm\nlvd3NAzjv6Zptn7ggQeME044AfDE2KOeuF+4XHXDe0TkaDIy+jTgeUZEIpFnjj322BZ33HFHuKaS\nZQcb27YpKiraKdYVFRVkCmD68Pv9Nf69e5taYy0PIjWtHJSVlX3DLi0trXa3AqzMrYDKysrMrYBE\n5lZAMpnMMgxjo6oWJBKJItu2hwDzgJU4Ij4AmAVsdu1VOGFaXwOIyMnAv+uzbSBOGFdPYFAoFBqW\nlZV1XCwW696iRYvkMcccI4MGDYr27duXo446qtZMVeDM/goLC9mwYQOFhYWsXbs2sXr16uSGDRuM\n7du3h7OyssoCgcAG27a/LC8v/8z9kU2L9c+Al1V1uYic4PP5HmrWrFnbR6+8MnLcBx/ge/99HjBN\n3urRg/Ovuorjjjtu56wylUrx8ssv8+yzz9qff/65WJZzv9GiRYvUuHHjfJdddhnt27ffv3/gOrBt\nm9WrV5O50mRs20Z47lzCb79N8L//pbpPHypPPJHYiSeS6tzZaaRKcMECch97jOCSJZSdey43b93K\n4NNPJ9NxC+Cdd97h5ptvtrZs2WIYhjHPtu0f1+T85IpXZjx4a5z0oAe0beSu1p2bFnX3RqmXqn60\nH31FcbYqXnXttsDRqvpmLe0zZ/Z5OFt4/9q9jYg8qaoXnnXWWXrnnXfKo48+6olxfXDvtC7D2dOo\nFifcJF9VH2zioR0URORCIE9V/6+R+s+NRCL3+3y+c++4447w+PHjv/Gf2+PQo7q6eo9tgExhr6io\n4LPPPktlZWVVVVZWpkpKSnTdunVB0zRTiUTCjMfjAcMwqgOBQMw0zQrTNEtEpMS27W3V1dVF8Xh8\nq7sfXIJTprUEaBsMBocFg8FRsVisZ15eXnX//v0ZNGhQpF+/ftKnT596773WB8uy2Lp1K+vXr6ew\nsJCCggJr9erVlQUFBfbmzZsDqVRKQqHQZsMw1iXj8aG3jRuXddn27X5zxQpuTyRYNmQIF111FWmn\nncrKSmbMmMHLL79srVmzxgAsYKGqPoCz1dMT+I1pmt+3LKtFNBq1Ro4caVxyySVSm+NPQ7JmzRrO\nnzSJSXl5nBeJMGTrVsz8fJKjRxNcuBCJxyn9yU+omDQJDYX2eP+sWbO49dZbU0VFRaaIvKOqP0n7\nH9SEiPQG/qKqJzXmdYkTXnihqv7atbNwHBNrFDgRaaO7coNHgD/hFLjYJ0EUJ1rhTHU90Wt4/Qci\n8kKbNm2M0047zXz44Yc9Md4brhjfCNyrqhXukkg0vT8hIufhzBQXNuU4GwoRaQ/8r6pedBDOdXoo\nFHps4sSJ4RtuuCGYm5u79zd5HPaoKrFYjLKysp1HaWnpN+wdO3ZUFRcXV+/YsSNVUlJCq1atjMGD\nB0f79esnffv2pam/K2VlZWwsKMB44w2Gf/ABkViMkssvZ8vYsWzato0ePXpQXFzMtGnTeP3111Ob\nN2/2GYaRUNX/qOqfaptdwc7VqKtN0zzHsqxOfr9fBwwYwIUXXmhMmDBhv8N29kZ1dTWfffYZ8+fP\n56P//hddvJhf9OzJiClTiB9/vBPTvBuvvPIKd9xxh1VcXGyIyBuqenFty77ilIacrarlrt0gqTj3\nBRH5NRCqSSTd2fpSHN+AAwqTq6HvK3BuvhZlPNfcNM0PLcvqAXhiXMc46vVFEZGJOHsdy117Ak5i\nk+11v/PQQZxQgY3qVEwxgVE4OcEbK0ToiGg0+mh2dvao++67LzJ06NDGOI3HgVJdjRGLYcRiSEUF\nRvqIxTAqKhD3MfN52a2NUVGBnZ1NbNw4YhMnkuzXr1ZP3sOFeEEB1X//O0e9/z52u3aUXnQRsZNP\nBtNk/fr1PPTQQ7z99tup4uJin2maZZZlvQnco6qLXD+Dbqr6OYCI9ADuVtVJNZ3LbX+pYRgXq2o/\nETF69Ohhn3HGGeYFF1ywfwUS6klVVRXujdAerz3//PP84Q9/sEpKSgwReUVVL9EavNslowCLiPwO\neFabsM6yK7gh3ZUr4H7grfTNUWPdILjbMMtVdUMNr90D/NoT45rHEMJJLThR9zHOzP1g/5KxF9IT\nWHmw7wD3BRF5C5haX+ebAziPYRjGpVlZWfdddNFFWVOnTvUHavDkPCSwbUdsYjGMykqkosJJNp/O\nfiSyM/tRVSpFSVkZKdsmpeo82jaBUIgjO3Z02qXfY5ps37GDJR9/TFUqRbXbtiqVokWrVowdP34P\nsSooKOCZZ54hlUp94+jcuTNXXHHFN8edSrF19Wree+MN8k2TXMMgV4RsIN/no2UgULuoxmIY5eU7\nbamuxo5G0UgEOxrddUQiqPv4jecz27qPGo1ibt3q1IadNQupqiI2YQKxk08mecwxNc62DjVWrFjB\nwgULSP773wxfupQRFRW827w5R9x2G63HjWPZsmU88sgjOm/ePLuiosI0TbPIsqxXcIri7ACuU9Vr\nYKez0YM9+LRPAAAgAElEQVSqepprh3D2Tle59jicfcl7dx+HKySni8hVIjLCtu1g27ZtU6eccorv\nkksuoUWLFo3+WTz55JPcf//9VkVFhajqCzhezOl0rSEgR3dlkLsBQA/hrG/uzVDBge5V7+M5WwKv\nAMdnOCjWqnvfaTF2x9FDVVceYB9ZwAfAcaqacP8zBXb30jzYiOOC3ybt1HAwlotEpGc0Gn26Xbt2\nvf74xz9Gevbs2Zin23XeZJKvXn+dDx58kGB1NaHqakKpFEHL4oholGO6dEEqK3cJU2UllJdjJJPE\ngAoRKoByICsSoVvXro5QZ2RFSsRibP3qK0wRDMAEDBGCfj95OTm7sie5j3YqRVUigaGKAYj7aKhi\nuP8MmpH+UEVI2TbqCnr6RkBME38w6AhaKuWMv6qKVChEGVBpmlQYBhU4LtC+/HwGjBr1DRHVaJSV\nX33Foy++6GRsyslBcnIw8/Pp1q8fZ59zzh6faUVFBUVFRWRnZxONRgkEAvXb51fFv3IlUVeYjYoK\nYiefTMWECSQHDjwkhVliMeZPmcLwjz8m6vezZdIksi69FLN5c2bNmsX1119vlZWVmaZpbrAs61ng\n78ASnKQk6v4GXKBu5rO9ns+JoW6jTo1jxClFWJy2d2s7CPi1aZonW5aVC2AYhu33+zUYDGo4HCY3\nN1eaNWtmNmvWjBYtWtC6dWvatm1Lu3bt6NixY42lAXfHtm0effRR/vrXv1qVlZWo6lPAlTjlD9tl\njPUioIuq3uTaAaDqUJ6INAWuDnRP64uIZOPkBz8wMRaR3PrMHl3vsktxnDFeqO09TSnGItInvXzU\nSP33AJ5T1YGubeIkyTjY+yYnAj1c55HGPldWIBC4zjCMa//nf/4n8KMf/choLK/i8vJy8iorCS5Z\nQmDJEoJLlpD15ZckOnemsEUL7OxsrHAYKxzGDofxN2tG886d0XDYEahIBI1EiPt8lKVSmK4HdPrw\n+XzUWo2lIVF1BNyykPTfuwn67n9jmo64hkL7vAxcXl7OunXrKC8vJxaLUVFRQUVFBS1btmTChAl7\ntJ8/fz7XXXfdzna2bRONRhk7dix3371nUqzVq1cza9asneKdnZ1NdnY23aqq6PHpp0RmzcLcsYPY\n+PHEJkwgMWhQvXIsHwiqypYtW/jkk0/45JNPWLZsGRMnTuT8888HwL96NTlPP0105kwSgwdT9sMf\nEneLw3/66adMnTrV2rBhg4GT7rIYuCpjObbB0sC6+6xbVfU91+4GrNfdQoTEianuDHQBOgBHAm2B\nVkAL0zRbiEiOqkZUNWDbtg8Q973q8/k0KyvLDoVCZGdnk5+fb+bn50skEuHtt9+2EomEqhP3PdOd\nESMix+EU/bm5Ia71u4qIXI6Ts37/xNj9kkzD8RirtZ6x23YscBdOUvyCvbRtEjF2XeL/hZO/t6IR\nz5MZqzgRp3buOa7dWPsVAeD3OHmSD1quaBEZGolEnj366KNb/eEPf4i0bdu2QfvfsnEj6159laq5\nc2m+ciUDKitpm5NDYuBAkgMHOo/9+tWrRqnH/lNVVUUsFsO2bZo3b77H66tXr+bVV1/d6XGdDq3q\n37//zoxE/rVribz5JpFZs7A3buQ1n48PjjiC1e3aEcnNJRgM0r9/fyZN2nNrddOmTXzyyScEAoF0\nfDaBQIDmzZuzM11jBv/617+47bbbSKVS9O/fn/79+9OvXz+O6duXdosWkfPUU/hXraL8nHMoO/dc\nLPd7u3XrVqZMmWIvXrzYEJEvVfUkbcCiEvVBRF4AblfVZa69378ZrnNqLyAKdAK6A4OBSqCFYRhH\nqGo7VZ0BXA20A85X1TsO/Eo8MtnvZWpxYrfA2Q+ptZ6x23YgsAhn+aLgQAbV2DSRd19UdyVmn4KT\nkvCWRjjPpcBTehBqt4pIdjgcvsc0zR/97//+b+jUU09tkHAlo6SEwNKlBBcvZtUTT9C7spLtkQhF\nPXrgHzWKvAkTsLt1O+wdhL7rxD/9FP3HP2jzwQdEior4sndvVnboAAMHMujss/dYzl60aBHTp08n\nmUySTCapqqoimUwyfPhwrrnmmj36LyoqoqqqirZt2yIimF9/Tfbzz5Pz3HNUH3kkZRdeSGz8eMjK\nAiCRSHD99dfrzJkzMQxjg2VZt+J4xn52MD6P2nBvsj8F+qtq3A3FOSVj5toc5wb8atduC7yoqiNc\n+0icVcrhrt0SuF5Vf+Xa2cDp7rK0RyNywHvG4tQz3psYr8HxVruitjb1HVRD4355b8KpGduk+7ju\neHxAdtorUUTuxMny8/R+9DUVKK9rr8q9/iGmaY7Kzs4eoarlyWRyUyKR+ArYVsNRrHuvc3pKKBR6\nfNy4cZGbbropdKAlzowNG2g2bRrBjz7Ct3UriaOPJjlwIJs6dSI8ejTsJWOQx+GNr7CQyOzZBBct\nIuvzzzHLykgedRRVffqQdI/qLl1gX7cPVAkuXEjOjBmE3n+f2CmnUHbhhVRl5Hi2bZu//vWv/O1v\nf1PLslLAJar6ZMNe4YEhGRmk3EnS71X1F64dxlnpS6cV9QFta/Lo9WhaGl2MM2bFL+LsTwzEqcZx\nz/4MqqERJ+3eRcATexOZ/ew/G+iIswTUEWgJbMHJe7weZ+8nVsf7c3HyAadL7k0DHlPV/9bSPrM2\na2egVDMS+7vOISOCweAJgUBgbCwW69K1a9fKESNGhI8++mh/Mplkx44dbN++3SoqKkoWFRWltm/f\nriUlJUZZWZk/Ho8HsrKy4n6/v9Tn8xWLSJFlWVvi8fim6urqrZFIZGQkEhl77733hkeMGLHfn1t1\ndTVzXn6Z0B//yLmxGImf/pTY+PFU9eix7z+6B0hVVRWLFi1i4cKFbNmyZWdR8poe03+nj/Rz6hQ8\nV/d1tSxL3efSbTXzfelDVbFtW1VV3L9R1Z1H2sZd1Eln+wqHw4TDYSMajRrRaJRoNEpOTg65ubnk\n5uaSn59Ps2bNaN68OS1btqR58+YHZy+8ATB27CCwfDlZn31G4PPPyfr8c3xff01Vz54k+/TZKdJV\n3bvvnNlmIhUVRF99ldynngLLouyCC5zCBrslDJk5cya/+93vrFgspu6y7AqccpkNloPdwyPNwRDj\ny4AHcTI4lYnIAGAxMFlVX9rXQTUUIhLQA6ws5HrE5bFLaDsFg8FuwWCwl23bnZLJ5BGWZWW1bNky\n3q5dO7tz586B1q1bBzZt2hRfv3599aZNm4zt27eHTNNMBoPBr0RkfSKR+CKRSKwmQ6xxUsSlf3E7\nAdt1V9D88zjxaYXiJOt4DRigujPfby9gZHZ29km2bY+ybTu3f//+yZEjR0YHDRpk9OvXb5/iFC3L\nSidkoLi4+BvVY7Zt21adm5srF198sS9UQ4ae+lBcXMwLTz+N+eij/DqRoGjIELLuugsaeK+5Jtat\nW8f8+fNZtmwZK1eu1MLCQqusrMxIpVKGiNiGYZSLSClg4zjdWem/AUud4gtW+m93bz7dJpVut9tj\nus3ux+7PpzKe2/2x2v07C2gO5OJ8L3OAbMMwcg3DiOJ4vgZVNUtV/apqqqqB68QDzv89EVHTNNXn\n85GVlaWBQIBgMEg4HJZoNGpGIpGdDlg5OTk7y/mlxb1Fixa0bNmyUeNfd0fKywmsWLFToAOff45v\nwwaqu3bdKdDVnToRfucdojNnEh82jLILLiAxbNgeWxpLly5l6tSp1ubNmw3gQ5x0iAdchczDoy4O\nhhhfg5NKrFvGc28Ba1X18n0dVEMgIjk44UZD6rN/6opaX2B0OBzuFwgEeqZSqY6JRKK1YRjSsmXL\nRPv27encuXOgY8eOgXbt2pE+mjVrVudeqaqyfft2Nm3atPNYv359oqCgIFlYWChFRUVB27Y1GAx+\nbZrm+urq6lWxWOxLdgl1PvC2Omk6g8BxIjIoJyfn5EQicWx2drYOHTpUhg0bFjn22GPp1q1bo2Xv\nOVBWr1rFI5Mmcb/PR7BrVxK33UZV794Neo6KigoWLFjAokWLWLFiBWvWrElt27ZNEomECWAYRsIw\njKJUKrUSWIbzY/xvbcRSfYcCrld/K6ANzupNSxxhbw40wxH4XBxxzxGRbHcJNKhOkQy/qvpwVnG+\n8YU3DEMNw0h762ogECAUChGJRCQajZrpWXtOTg75+fnk5eXRvHlzmjVrRqtWrWjVqhXRaHSfv7cS\nj5P15ZdkLV9O4LPPyFq9mvjw4ZSdc06NNXa/+uorrrzySmvZsmWmYRgf2rZ9A86N8LJ9/kA9PPaR\ngyHGZwEPq2qzjOceAjqr6rjaBgXcmvHUXHXr5TYUItJMa6nL6s54uwFjcnNzv59MJo/LycmR4447\nzte7d+/gkUceSbt27TjyyCMbvMpKTZSVlX1DrAsLC6vXrVuXKCwstLdu3ZoVj8f9wWBwRzKZzOvY\nsWPliBEjQkOGDMk69thja8yccyiStXw5ze64A9myhZIbbiA+enSDOWGVlZVx9dVX2/PmzRPLskRE\nLMMwSlW1wLbtz4EFwLs42XFqKn3WBieJy9mu3Rdnq2CIa7fDyX2bLqMWxtmXa7IsQ01NxqrREUBr\n3PAadgl8Pq7Au+Kes5u4+3afufv9frtbt2560kknmeeeey6tW7dukLFWVlZy7bXX6htvvCEiUq6q\nE1X1/Qbp3MOjFkRkNDA646mbG1uMuwCrcZep3edexMnlfF0t72nwmbE7uz1J3XJvNbx+JDAmOzv7\nVMuyTvT7/cERI0bo6NGjI8OGDaOhQ3Iakng8zpYtW2jdujXh/QnhSSYJfP45/rVrqTzhBOwaQlMa\nkoqKClSV7OxszC1baHb//YT+8x92TJ1K+TnnNNiecCqV4ve//z3PPvusisg2y7J+Bfyzrj162Bmv\n+Tpwqu4q5zdSVee5rwsQTvcjTrWZMbqr0Hk/HI/U81y7PzBF3Tq4InIEzqpMuhKMCdAYPgvfFlzf\ni8kicp5hGEMty8oOhUJW3759jYkTJ8oZZ5xBNBrdpz5t2+a+++5j2rRpqqpltm1firPkP8tblvY4\n2DTUzPgkVZ2T8dxAQFV1qWu/heNOP821V+MIeMG+Dmp/cR2h/g/HGzIpIi2AEyKRyEQRGWfbdrOh\nQ4emxowZEx02bBidOnVqkFCcQxGzqGhnQozgkiX4ly+nIBBgeSzG8ap82qMH284/ny6nn15n+bl9\npbCwkBkzZvDSSy9x5w03cM6GDeTMmEHZuedScvnlezjQHAjTpk3j/vvvt1OpVNK27Wt0LxWnxInd\n/IW6yeFFZATwkTZATLY4Zdg66K7c5T1xhP4+1x4DXKuq4137aGCcuukQ3fCUNtqIyWh2G6+Bs9yc\nTmCRi1MYZZNrH4mTXSr9//sooL3uqms8FCehzAzXPhE4JuN6RwA9dVeJuwE4K2Uvu3ZPnKxO/3bt\nDjjhfkszxtgcuMQwjDOA/rZtB3JyclKDBg0yf/CDH8j48ePrdEh76aWXuOWWW6x4PK7qlLibVNOq\niIfHwWK/xdj9D3oOjnPWi8BdGf85H8QR4ysy2k4DFuIsUb1V20x6b4PaF8RJSv4fVZ3n/iAeHwwG\nT/b7/adUVVW1GzBgQGLMmDHZw4cPl549ex6ye6kHRCpF1sqVuzJSLV2KUVpKcsAAEgMHkhgwgNKe\nPXn61VcZN24cX33yCaEZM/je0qVszcuj5e23U3nCCfudplBVWbhwIdOnT2fhwoVMPuMM/qd5c7o8\n8QTxoUPZ8etfk6ohKcP+Mnv2bK677jqrrKwMVf0rcHUtS89/xCl0vtC1B+OEkDV6DHZNiIjhOoCl\nxa6Xqr7j2iNxwlOude0JODnTp7h2bxzxS8+0++Ck2vuna38PJ9fxw659EjBUVW9z7Uk4M/t0fxfg\n3GBf5Nrfx6nLmj7/GBwnwbS4DsYR16cyxnOkqr6dcT0tdFfKxB7AEar6H9fujyPG6fEOc/t73LVP\nBPqp6p9c+yycm5v7XTsfJ9vUj0zTPNW27e6qarZs2TI1YsQI3+TJk/ne974HwMKFC/nlL39pbdmy\nxQBm4CQiCmgNqSY9PA4mBzwzbgz2V4xdb+JmuiszzSCgQzQaPa+qqurUXr16VZ144onR4cOHG/36\n9cPv9zf00GsfWzxOeM4cQh984KQtDIfRUMh5DIexQyEnwX4o5Ng1PE89xmuUlTlJMdLi+8knpNq0\nITFgAPFjjqHymGPQHj32Lq5VVURmzSJ3+nTM0lJKf/xjys86C41GWbhwIcXFxQwaNKjGbEuZrFq1\nip///OdcdNFFXNi6NW3/+Ec0EmH7DTeQ7N9/Xz7COslMTyhOBZkfZS5Huz/oEVWd6dr9cZLD71MR\nkEMBcWLD8zJmqscAR6nqM67dH+itqs+5dlcc8XrXtVvjzDSXZ/QX1MOkypi7hx9N78mLk0qwRcbN\nxWicTFLfM03zJMuyjjQMg/z8fHv79u0mTmjhaHVLoHp4HAoc9mIssitjloicipOT9d1gMHixiPyk\nTZs2/gsuuCB62mmnycGoaPINqqsJvf8+0ddfJzxnDsljjqFyzBjUNDEqK7HLyvBXVSHxOEZlpVMZ\nqLJypy2VlRjxuPNYWQmGsaeIu7YGg/jXrsW3eTPJfv2cWe/AgSQHDGBDRQX/+Mc/ePHFF7n11lsZ\nO3Zs/a9BlcCSJeQ+/jihDz+kYtIk3ujalYffeYfFixfTpk0bBg8ezJAhQzjuuOOoKcGHb+VKWtx9\nN/61aym+9lons1EDbQF89dVXTJkyxV66dKlhGMYC27bPVtX1u7dzb8wCqvpBg5zY45BFRMbjFCdI\n33zchBPm1RynUPwROE6hTZ7kx8MjzWEtxu4d/1OqOkxEWorIudFo9EoR6TB58mTfmWee6T9YlYHS\nqGVR/uab+F58kY4LF7I+Kwvr7LPJu/RSrN1uBk4//XQ2btxI+/bt6dChw85jwoQJZO++f6oKVVXf\nEOdviHU8TnWHDk72IJ+PZDLJnDlzeOGFF/jss8/4/ve/z9lnn02vjOxC+4q5eTO5Tz1F9osvkhg4\nkB0//jFLsrNZsHAhCxYs4Kc//SlDhgzZ2d7Yto1mf/4zkTffpOSKKyi98MIakzDsD5WVlfzmN7/R\n2bNni2EYBZZlnaOqCxqkc49vFe5KgK2qRU09Fg+P2jisxNj1Yr0G+JPrhBUALsjJyTk/mUyOPOGE\nE1LnnntuZPjw4TRWVaAaUSVrxQq++N3v6PXxx1SYJh927MjGkSM5YvhwhgwZUmMIlKpSXFzMhg0b\nvnFcf/315NeQ4vGFF16gefPmO8W7rqQK7777Lo888gjnnHMO48ePZ281g23bZvbs2Zxwwgl7TdYg\nlZVE//lPch9/HPX7Kf3JT4iddhrqnkMSCXKnTyf30Uep+MEP2HHVVdgHmBIzc5x3330306dPV1Ut\ntW37MlV9scZxijQDfgHcmt6P9fDw8DgUOeTF2I09FN0VRnI18Gk4HD7XsqxzevbsaV9wwQXZ48eP\n33M22YAkk0lWr17N8uXL6dy5M4MGDcK3fj3R114j+tprSDzO5uOPp+yUU4i4ziINzW233cbatWvZ\nsGEDmzZtIj8/nw4dOvDEE0/sVWzr4sknn+Suu+6yk8mkiAiDBw/WG264wejbt2/db7RtQu+/T+7j\nj5P1+eeUn3su1e3bk/+Xv1DVty/br7mGVKdO+z2u3Xnqqae488477WQymVLVm1X1rrrau057k7We\ndWQ9PDw8morDQYwfwYn5XOrz+X4UCAQuj0ajOeeff35o0qRJZk3l0fbAtvGvWoW5bRsaCDhHVlaN\nf+Pz7dzPXLRoEc888wxffPEF69evp0OHDgzv0oUrW7Sg32ef4du4kdjEiVScdppTGP0ghkJZlsXW\nrVspLCxk6NCh+9XHu+++yzXXXGPt2LFD1Klr/AvgB6Zp3m5ZVs8WLVpYP/3pT82LL754r3mL/WvW\nkPPEE/jXraNk6lQSgwfv15gySaVSzJkzh1mzZvHee+9ZJSUlAjxCRt1YDw8Pj28Dh7QYu4H+Z+Xm\n5v68urq672mnncbkyZODxxxzTN0xwJZF1vLlhBYsILhgAcFFi7Bzc0m1aYNUVe08SCSwKyuRqir8\nloUkk6C6U5yrTZOEKmYkgj8aRUwTX2EhlWPHUnHaaU6h8cMkuX4mX375JVdddZW1du1a0zCMN2zb\nPn93r2I3McW9InKWYRj+448/nuuvv146d+7caOMqKytj5syZvPPOO/rJJ59YpaWlPnGyZW2wLOvf\nwG+0HmkpReR6HF8CrzKNh4fHYcEhK8bRaPSVqqqqCUOGDEmdf/750dGjR9e+FFtdTeDTTwkuXEjo\no48ILFmC1aYNicGDiQ8ZQmLwYKw2bSgqKmLmzJl88cUXfPnll6xdu5a2bdvy/e9/nylTpjh9pVKO\nWCeTux7TRypFVa9e6EFMgN+QbNu2jalTp9offfSRYZrmx5Zlnamqa+t6j7tPf6lpmjdYltWhXbt2\n1pVXXmlOnjz5gOOy169fz8svv8y8efPsVatWaTweNw3DSAArbNt+C3hS9yPRhRsn+/rhGLbk4eHx\n3eSQFeObbrpJTz31VKkpjlWSSQLLlhH86COCCxcS/Phjqjt0IDFkCIkhQ4gPGoRdQxjThg0beOyx\nx+jduze9evWiR48e7G91ocOJRCLBjTfeqP/85z8xDGOTZVnnq+p7+9qPiPRwk2WM9/l8MnHiRLnu\nuuukZcuWe32vbdssXryYmTNn8t///tcqLCyUVCplmKZZZtv2ElV9DXha3bqsHh4eHt8lDlkxXrNm\nzS67spLg0qU7xTfw2WdUdetGYvBgEkOHkhg0CDs3l6+//pr33nuPRYsWcfvttx9SGbVSqRSzZ89m\n3rx5dOnShSFDhtCvX79GrSGbLoz+97//3bZtu9K27atU9YkD7dfNgNTLNM2plmW1zMrK4q677uL0\n00+noqKCG2+8kTvvvJM5c+bw5ptvsnjx4lRRUZGpqpimudWyrA+Bl3FqwzZIDmA3q1QzdYuoe3h4\neBxOHLJivPmRRwgtXEhwwQKyvvySqt69nSXnIUNIDByIuknhP/roI+bOnct7773Hpk2bGD58OKNG\njWLSpElkNVBM6/6ydOlSnn32Wd5///3U119/7QMs0zS/UtU8y7IigPj9fjs3N9fu0KGD2b17dznm\nmGMYNmwY7du3P6Bzv/LKK9x8881WZWWl7Xod31xTWsiacDMYLVLVCteehVMGs9C1/+b2t01EBonI\n31R1cCgUsnv16mV8+eWXdmVlpSkiKcMw1luWNRd4GifRQqN8qdwUkHleUg8PD4/DkUNWjCuHDiUx\ndCjxwYNJDhiA1rKcfNNNN5Gfn8+oUaPo379/o84090ZhYSHPPPMMc+bMsQoKCgzLsjBNc7NlWW8B\nj6jqh5ntXSepE4BhQF+fz9fNtu2Wtm0HAILBoNWyZUvt3Lmzr1evXgwcOJChQ4fWWbZxt9y7T+MW\nxqhr3G74mE93VdX6O3CPqq5z7V7Aurr6EZEQcIuIHOdmPpqhqitE5BKcvMnX7OXj8/Dw8PjO0iBi\nLCK5Deksk7lMHYvFmD9/Pu3atTug7FGNQXl5OS+88AKzZs2yly9frslk0jRNs8SyrPdwktC/rPtR\nFs91mjoaOB4YZBhGHxHpaNt2nqqahmFoJBKx2rZtK127djX79OlDz549uf/++63ly5ebhmHMc9NC\n1mv/VUTuAlaom5i/oRGRQFrI3SIHH2kttaT3sd9mwHXAb/fnc/bw8PA4VDggMXb3DqcBZ2odVZh2\ne8/bwIOq+lJdg7rmmmuYN28en376Kf369eOKK65g5MiR9TlFo5FKpXjzzTf55z//qYsWLbLKy8t9\nhmHEVXWpmwXqUVUtb8wxuDPQEcBxwDGmafYGjrBtO2wYxmrLss5Wt1DGXvpppapfu3+bB0vMROQP\nwF/TS94H2FcQOEPdAgkeHh4ehyt1iXGd673ilEV8G8jdh5NdBhwL7HXK/dVXX3HxxRczdOjQBq2p\nWxupVIq1a9eyYsUK1qxZw/r169m8ebNu3brVKi0tJR6PG6lUynD3QVdZljUTeNCyrIJGH1wG6pT4\ne8c99gs3fvvfIjJIVRMHc1aZuVztLtPfBVy0P3vJbqJ/T4g9PDy+1dQpxull6TqTb2QgTgHx7UCd\nca1pbrnllnr1W19WrlzJokWLWLNmDRs3bmTz5s32tm3b7PLyckkmk4Zt2wJgGEaVYRgxVd1mWdZG\nYD2wGvgc+Ni27YIGHdhBQkT8OCUES1S1XET6HwJLu6U4e+npqlvZQOXexiUiN+OEQa0+CGP08PDw\naFIazBNKRPKAsap6j4hc11D91kQqldrpYb106VJds2aNVV5ebqqqGIaRMAyj1LbtrbZtFwIFwApc\noa1PdqfDmKmACfwB4BAQYlS1EsiMd74SsIB79vLWTwCvAo+Hh8d3goZ0S/6tqv62AfsDHAeqd999\nl/fff59PP/3UKiwsJB6PmyJim6ZZbFnWclV9H/gX8F/LsprGPdxFREygH/DJwagiJCLNdVfB+D/j\nCN2hzN1kfO9E5Ezg7bSXdxpVfeVgD8zDw8OjqWgQMXb3iR/a/el97Wfz5s28/fbbzJ8/n+XLl6e2\nbt1qVFdXG4ZhVIvIFsuyPgbmAq/atr1mL90dFDJKPt6nqin36YdwQpkQER/wPHBWOhk30FtVlzfA\nuf3Af0RklKoWZ5z/kMVdrq6GnZ/d8bh74yIyFuigqo813Qg9PDw8Dj4NNTO+Bnhwt73lF0VksarW\nWtrnvPPOY/PmzWzfvt1OJBLiLjPHRWS9ZVmLcH6kZ1qW1aRLyyJiAKRnuiLyFPBrVd3iCqwBhIBy\nd2k4s8SSAI9lOC/l4lQlGu72lQvcraqXu7YPOKI2T2T3XLmqukNVq0XkmMNBhGvC/UymZjy1Dog1\n0XA8PDw8GhQ3udLoerWtj4OriNg4+8H1DW1aBNyhqi/X0UZN0yxV1VW2bc8H3gDe0UOgbJ6IHAVs\nVlX7Lg4AAA+MSURBVNUS154HXK2qi1x7BM7+8wELh4hEcD7bV127I04yjVGufQRwpare6No/Avqr\n6v8c6Lk9PDw8PA4e+x3atHs/u3U6EGdys7Q+7WsilUrl7cP5Gw1X4D5R1Y/dpy4FngM+cu1xbogN\nAA2ZjtEV9Fcz7PXAqIwmVcCSDPsZ4KmGOr+Hh4eHR9NTnzjjc1zzMhEpzhDfy3Biia+o5e1N6kiV\niYh0AGxV3ejadwJfqOqTbpMdQKbY/irz/ZlCfLBxnbNezrAPyyVpDw8PD4/aadLc1LVN1/ejLwPI\nSoumiJwMGKr6hmv/Atiqqs+5dkuc/d0mE1kPDw8Pj+8Wh2yhiPqKsbtvGkkngBCR8UBLVX3KtX8N\n5KvqDa49FOfa5jfO6D08PDw8PPaNQ16MXYepI1X1Ldc+C8dJ6XeufSbQUVXvd+3eQFRVF7q27E+q\nRQ8PDw8Pj4PF4SDGQ4H/b+9+lpvIsjyOfw8xa+yCeQAQ9QBgqL2jJPoBCpXrARqb6gcwf3azKuym\n920XtZ2IwYZ6AGwqej1lm9o3GHa9GYzhAXxmcU/CdaJ/piVSmf59IhRW/pHyHknW0f2Teb929/+O\n5fOkZud/VVI4ERGRMZv6ZCwiItJ0g/LemS9dGBERETlOyVhERKRiSsYiIiIVUzIWERGpmJKxiIhI\nxZSMRUREKjZyMo7rVIuIiMiYDU3GZtY1s7fA1SH7zZnZrpkdmdlTM7s4tlKKiIg02MBkHLXhLWBg\nrdjMZoG7wJ+B60AL2BxTGUVERBpt4BSK7v4OwGzohbLawE13fx/73yIlcRERERliYDIelbs/Ka16\nC+yP47lFRESablKjqTuomVpERGQkY6kZ56L/+Jq7L4z7uUVERJpo7MmYNJDr5ig7mtl/ZYv/cPd/\nTKA8IiIiX5yZzQPzI+07yhSKZnYEdNz9tyH7LQJb7v56hOfUFIoiInJqjGsKxWNPEOcVX8mWu8AB\ncMbMWrF98bNKLCIicooMbKaO84x/iMUlMztw9+fFMuDAX8ysA2yUHu4MuVCIiIiIjNhMPZEDq5la\nREROkXE1U4uIiDRGdKlOxbwLSsYiIlKpmAPhKG43+2y7H8tb4xiPZGa3gRdAz3kUxnWckcujZmoR\nEamamS0Dq8Ccu/9R2rbj7tfi/g1gtzhrJ8YsvcnGM53kmEe9jtfrOOMwKO8pGYuIyFQwswNgw91/\nzNZ1gVl3/6XH/i1gB2iPOxlPgvqMRUSkDn4mnbmT9+Mu5Yk4mq1vxOIcMAvcKtaZWcfMls1sw8w2\nssc8NbMbZrZjZo+y5/8m1h1E7bzXcSZOyVhERKbF/fi7BB9qvh8mHTKzOWCFNFUv7v44Nq25+5O4\nHPOSuz+ISzJ3zGyFNItgB1gAusB6dsxWNIEvAqtm1o5raKzGY74IJWMREZkKMW3vY+BerLoFrGXb\n94A90nUselkCZqNmvAxsp4f5O+AQeOTur0tXk3wUz/0knvtWNHnvji+y4SZxbWoREZHPdR8omoiv\nuPudHvv0G2/UAvbc/UGf7YdDjr0DfDXkGBOhmrGIiEyNqJXuAQ+Bp/1267P+kFLTcn7Z5hEY8PuQ\nY0yEkrGIiEyb+6SBWT/32GYcr7UeApdi0NcjYM7MVuKCHl2gnT3uKz6VP9fV7Jjl40zUyMl4Wq5S\nIiIizRb9t+vu/j5fH+cUt4G2mV2O1RukwVbF6U23SH3HO8BVd/+bmS0BM6SR2vlFPv4K3Is+5hWg\n6+7v+xxnooaeZxy/LB4CNwZNoRij2FaAl8AlYNXdXw3YX+cZi4jIqTEo740ya9MW6RfFMJvAfXf/\nLX557ALnTlpYERGR02ZgM7W7v4sh4QPFuV/touYcNeJ9zWcsIiIy3LgGcHX49JysfeLEbBEREelv\nXMn4Ep+OOntLOudLREREBhjnRT/e9Fg3cHSYmVUzS4WIiMgUGVfN+AVwvrTuHGlouYiIiAwwrmT8\njDR7Rq7FF762p4iISB2dpJn6WJ9wjKB2d3/u7ntmtm1mbXd/Fuccz/SafzKn84xFROS0GNQ1O8p5\nxj/E4pKZHWQTOC+R+oT/Esvfk6afmiMN6Or+W6UWERE5JYZegWtiB9YVuERE5BQZlPc0UYSIiEjF\nlIxFREQqpmQsIiJSMSVjERGRiikZi4iIVEzJWEREpGJKxiIiIhVTMhYREalYLZKxmc1XXYZJanJ8\nTY4NFF/dKb76alpstUjGwHzVBZiw+aoLMEHzVRdgwuarLsCEzVddgAmbr7oAEzZfdQEmaL7qAoxT\nXZKxiIhIYykZi4iIVKzSiSIqObCIiEhF+k0UUVkyFhERkUTN1CIiIhVTMhYREanYf1RdAJE6MrNZ\nwN39XdVlGaeIaxE4BDaaFp/Uj5m1gCXgDXAJuFN8LuPzugK8jG2r7v6qqrL+O6aqZmxmc2a2a2ZH\nZvbUzC5m22bNbM3MluPvxUHPNW1Kse2Y2Uy2rdaxlZnZlpndyJYbEV/EdWRmR8Cb/AuhIfF1gG1g\n090fNiW+KP9Rj9t32fY6xzdXKn8721br2MIO8JO7PwA2gd1s2ybpR+MDYLW0rV7cfSpuwCywAVwG\n2sALYCfbvgV8G/cvAgdVl/mE8a0AZ+P+DrDWlNhKcS4BB8B3TYoPaMV7eDluFxoW3xxwlMfVlPhI\nNf3vgAtxuxjfL8X/Y93je5vFMpOXvwGxLQH/LK07Ar4tPrOlbTvAYtXl/pzbNNWM28BNd//D3Z8B\nt0gvNmY2B7Td/TcAT80Q+2a2WFlpT8DMZtz9rru/j1WPAI9ttY4tZ2ZXSE1J+9m6psR3hxTbu/iM\nvoZGxbcJrBdxFRoS34a7/+ruryM+Aw7d/X1D4psBzgN4as2Yhca8d5eAclfJPnAV6AB7PbZd/wLl\nGrupScbu/iRLVpB+7RVf6h0+bX6ozYvun/a7XSJ9uUPNYytE303H3Z+UNjUiPlKtYhV4aWYbWTdD\n7eOLL+2LwLmI7YWZLcfm2sfX4/+vC/xP3K99fKSuhXUAM1si1SahGbH9H6lVKndI+g4tr4eUN3qt\nn3pTk4x76JB+rUN64csnStfuRTeztpntAgvAN7G6EbEBdz3125Q1Ij53/5O7nwG+J302H8amJsR3\nLf4uuvsCKcbV6PdvQnxlC8DjuF/7+Nz9T6QfUi+AGXf/JTbVPjbS+zRb1OZjMNccqZsBUpdYWS0v\nnjGVo6mjlnUtvhgKb3rsWqsX3d2fmVmX9Ct2EzgXm2odW/waXy+vzu7XOr6cuz8xs0NSX1yh7vHN\nAvtFy5S7PzezbVINymnQF158t1Bqjq/1+xcx7cTiqpntZy1UtY7N3V+Z2XXgTvwt/u+2Sd8x10oP\nOcfH16JWprVmfBe4mS2/IPpEMrV80aPf5nvSr70LNCO226Tm22Kk8RywaWY7NCO+Y2JMA2Z2lmbE\nt8/HH4b5uhbplJHytrrFl1vg+A+pJrx/u8CKu/9I6v7ajFHTTYgNd38WLVMLpAT80t3/AJ4R44oy\nLWo6onrqknE0R6yV+o8b9aJHH9Zh/DqvfWzu/rW7nylupEEVXXe/RgPi6+MwPqNNiG+P9OPwbLbu\nPCmGbeofX65LGkBZqPX7F7Xii0VNP7qK9oErNOy9iybqFVJlBnffA7aLU7nitcib6WtlqpJxNOEe\nAGfMrBXnzy3W/UU3s5k4h7NYniOadese2wAGzYjPzK7EZ7NYXiK1BjQiPnffJ31x/5CtvkIaXf2c\nmsdXiLK3olYF1P/9c/dD4LDH+cN7DXvv5kinvnbz94+UmL+PAYcrpB9btTQ1fcaRrDZKq500hB0+\nDiqZIw1MqNOLfg5Yi77GddK5fvey7XWOrZ+8X6ru8Z0DVszsLun9e1GcLhLqHh+kGB7GF/Z5YCnr\nV21CfJBOn9zqsb7u8bVJ5f+d9N7dbtJ7Vwzeipa2Y6KV8ccvXqgJ0KxNIiIiFZuqZmoREZHTSMlY\nRESkYkrGIiIiFVMyFhERqZiSsYiISMWUjEVqJE5RGbbPbMygNTWyiTU+a7tI0ykZi4yJmd0ws+Ky\noO0++2zG9o2TTvRuZuvATulKWeV9OsAr0hSkJ2JmW5OYXs/MlnvMnFR2LiamEDmVlIxFxiQuzr8W\ni3fK24tpJkkXRPkprlN+ErdHKMM22XzZJ7RG74tifDYz2+DTSUQ+UdO5dkXGRslYZPweA50eNd9i\ndisjzcl6UuXp8AbtN+q+H8Sc4q9P+ri+hUi19P8tXWd+0PGfA9fVZC2nkZKxyPgVNcFy7fga8Ht5\n57gG+4qZLZvZ07yJO67RvhLX3l0tPa4Tj9mIGmhhYK3YzFbNbDGOtZyt7xZNxVGmp/H8t6Np/e9D\njtvrddgeVJYetspxipwK7q6bbrqN6QYskyZZWAOOsvVd4Lv4ewRciPWzpGtdF/tdjO2XYznf1o5t\nZ+NxG9m2A9I0epCS4Fqf8s0BT7PlxWz9C+DvsXwFOBv3l0jz4g48buk4s3n8sW4myrYT91fj8Vey\nfTqka7dX/l7qptuXvKlmLDIZq5AGL8Xygrv/2mO/BdKUd8CHvtNt4MeYHWo/27eY+s5ICXI2aqjL\n8ZhR+on3SU3oy3G8h/F3jzSVYlGO5+7+Pvq514A7npqbRz1uq7zC0yCut6Rk3Hb3ouUgf/wBKZGL\nnCpTM2uTSJO4+ysz2wZumdljejRPh0ukWaFy+6Rkdkj/vuVLpGnyHvQ6/IByHZrZddIE9LeA6z54\nINlDYNc/TrvXGnDcXDmmwnVSP/KvMT8tfnxKvM/pSxepPdWMRSZnlZS8tug/ovgln04Ab3ysBfc7\nr/gtqUn344OOn1vcMyGb2Yy7PyM1h+8zYPR0nNN8A8hHOB8OOW5hp8fzzRLzJMeqTo/jz6KELKeQ\nkrHIeP0n0UQbSW+fVLMsRhQXNcav4u8j0uTw+Tm2bVLCegS0sm3FfK6t2FYM/GqZWZePSXLQaOpr\nZtaNJuMFjtdgy4/bBNaLmms0mw867gf+cdL7C9nqTrwWRU24C2yUknmL/q0IIo2lZmqRMYlTeW4A\nl83sZSSdVSK5RNJZItVa75rZ3WjOvgqsR7PteaDr6RSj19GU/NDM7pES4S5w1d1/iW2r8Zzr7n4v\narNtwM3scqkJuPCzmX1FNtl8lL0NvIlyfgNcICXU5ShX291/7nXcPi/JfeAq8DqWFyKGXAe4W1rW\naGo5dcz9c64NICIynJltuPvCpPYXaQo1U4vIJN0f9TKXZrYC3JxweUSmkmrGIjJRcSWyAx9wfepo\nGn/pI16tS6RplIxFREQqpmZqERGRiikZi4iIVEzJWEREpGJKxiIiIhVTMhYREamYkrGIiEjF/h8s\nIcusurTEkgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113f28f50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def prune(x):\n",
    "    return x[5::2]\n",
    "    \n",
    "def extract_in_order(field):\n",
    "    return np.array(map(lambda x: x[1][field], prune(sorted(data.items()))))\n",
    "mins = extract_in_order('min')\n",
    "maxs = extract_in_order('max')\n",
    "medians = extract_in_order('median')\n",
    "stds = extract_in_order('std')\n",
    "means = extract_in_order('mean')\n",
    "xs = prune(sorted(data.keys()))\n",
    "\n",
    "plt.figure(figsize = (8,2.5))\n",
    "plt.plot(xs, mins, 'k', ls='dotted', label = 'Min, Max')\n",
    "plt.plot(xs, maxs, 'k', ls='dotted')\n",
    "plt.plot(xs, means, '--k', label='Mean ($\\\\mu$)')\n",
    "plt.plot(xs, medians, 'r', label='Median')\n",
    "plt.plot(xs, list(means - stds), 'k', label='$\\\\mu \\\\pm \\\\sigma$')\n",
    "plt.xlim(xmin = min(xs), xmax = max(xs))\n",
    "plt.ylim(ymin = .85, ymax = 2.1)\n",
    "\n",
    "plt.gca().annotate('Viterbi', xycoords='axes fraction', textcoords='axes fraction', xy = (.87, .17), xytext = (.87, .17))\n",
    "plt.axhline(y=1, linewidth=3, color='k')\n",
    "plt.xlabel(\"Model size ($n$)\")\n",
    "\n",
    "plt.fill_between(map(float,xs), list(means - stds), list(means + stds), facecolor = '#DDDDDD')\n",
    "\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "#plt.legend(handles, labels, loc = 2, numpoints = 1)\n",
    "\n",
    "savefig('gdfv_ratio.pdf', dpi = DPI, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> experiments/plots/notebooks/time_one_chart.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Populating the interactive namespace from numpy and matplotlib\n"
     ]
    }
   ],
   "source": [
    "%pylab inline\n",
    "import os, re, json\n",
    "from collections import OrderedDict\n",
    "from scipy import stats\n",
    "\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'serif','serif':['Times'], 'size': 14.5})\n",
    "## for Palatino and other serif fonts use:\n",
    "#rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "DPI = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = {}\n",
    "for d in [2, 3, 4]:\n",
    "    for r, c, s, ratio in map(lambda x: x.strip().split(), open('../data/data_%d.dat' % d).readlines()):\n",
    "        r = int(r)\n",
    "        if r not in data:\n",
    "            data[r] = {2: [], 3: [], 4: []}\n",
    "        data[r][d] += [float(ratio)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "for k in data.keys():\n",
    "    for d in [2, 3, 4]:\n",
    "        v = data[k][d]\n",
    "        if len(v):\n",
    "            data[k][d] = {\n",
    "                'min': np.min(v),\n",
    "                'mean': np.mean(v),\n",
    "                'median': np.median(v),\n",
    "                'std': np.std(v),\n",
    "                'max': np.max(v),\n",
    "            }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ERR 270 3\n",
      "ERR 290 3\n",
      "ERR 310 3\n",
      "ERR 330 3\n",
      "ERR 370 3\n",
      "ERR 390 3\n",
      "ERR 410 3\n",
      "ERR 430 3\n",
      "ERR 470 3\n",
      "ERR 490 3\n",
      "ERR 3000 3\n",
      "ERR 4000 3\n",
      "ERR 5000 3\n",
      "ERR 6000 3\n",
      "ERR 7000 3\n",
      "ERR 8000 3\n",
      "ERR 9000 3\n",
      "ERR 10000 3\n",
      "ERR 11000 3\n",
      "ERR 12000 3\n",
      "ERR 13000 3\n",
      "ERR 14000 3\n",
      "ERR 15000 3\n",
      "ERR 16000 3\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAAEWCAYAAADFO4ZdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nNmMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x115813f90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "SPLIT_2 = 2**3\n",
    "SPLIT_3 = 2**8\n",
    "SPLIT_4 = 2**14\n",
    "\n",
    "mins = []\n",
    "maxs = []\n",
    "medians = []\n",
    "stds = []\n",
    "means = []\n",
    "xs = []\n",
    "for x in sorted(data.keys()):\n",
    "    d = -1\n",
    "    if x >= SPLIT_4:\n",
    "        d = 4\n",
    "    elif x >= SPLIT_3:\n",
    "        d = 3\n",
    "    elif x >= SPLIT_2:\n",
    "        d = 2\n",
    "\n",
    "    if d in [2, 3, 4]:\n",
    "        if not data[x][d]:\n",
    "            print \"ERR\", x, d\n",
    "            continue\n",
    "        xs += [x]\n",
    "        mins += [data[x][d]['min']]\n",
    "        maxs += [data[x][d]['max']]\n",
    "        medians += [data[x][d]['median']]\n",
    "        stds += [data[x][d]['std']]\n",
    "        means += [data[x][d]['mean']]\n",
    "\n",
    "mins = np.array(mins)\n",
    "maxs = np.array(maxs)\n",
    "medians = np.array(medians)\n",
    "stds = np.array(stds)\n",
    "means = np.array(means)\n",
    "\n",
    "plt.figure(figsize = (8,4.0))\n",
    "plt.semilogx(xs, mins, 'k', ls='dotted', label = 'Min, Max')\n",
    "plt.semilogx(xs, maxs, 'k', ls='dotted')\n",
    "plt.semilogx(xs, means, '--k', label='Mean ($\\\\mu$)')\n",
    "plt.semilogx(xs, medians, 'r', label='Median')\n",
    "plt.semilogx(xs, list(means - stds), 'k', label='$\\\\mu \\\\pm \\\\sigma$')\n",
    "plt.xlim(xmin = min(xs), xmax = max(xs))\n",
    "plt.ylim(ymin = .4, ymax = 7)\n",
    "\n",
    "plt.gca().annotate('Viterbi', xycoords='axes fraction', textcoords='axes fraction', xy = (.87, .12), xytext = (.87, .12))\n",
    "plt.axhline(y=1, linewidth=3, color='k')\n",
    "plt.xlabel(\"Number of rows ($n$)\")\n",
    "\n",
    "plt.fill_between(map(float,xs), list(means - stds), list(means + stds), facecolor = '#DDDDDD')\n",
    "\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "plt.legend(handles, labels, loc = 2, numpoints = 1)\n",
    "\n",
    "savefig('slices_all.pdf', dpi = DPI, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> experiments/plots/scripts/gdfv.py <==
import os, sys
from subprocess import Popen, PIPE
from random import random, seed, randint
from math import log

slices_dir = os.path.dirname(os.path.abspath(__file__)) + '/../../algorithms/slices/'
trivial_dir = os.path.dirname(os.path.abspath(__file__)) + '/../../algorithms/trivial/'
data_dir = os.path.dirname(os.path.abspath(__file__)) + '/../data/'

check_solutions = True

def generate_input(R, C, S = 0):
	seed(S)

	s = ''
	s += '%d %d\n' % (R, C)
	for i in xrange(R):
		for j in xrange(C):
			s += '%f ' % (random(),)
		s += '\n'
	
	return s

def init_solutions():
	N_ITER_LINE = 'const int N_ITER = 100000;'

	assert N_ITER_LINE in open(slices_dir + 'slices.cpp').read()
	proc = Popen(
			['g++', '-std=c++11', '-DREPORT_TIME', '-O2', '-Wall', '-o', 'slices_gdfv', 'slices.cpp'],
			cwd = slices_dir)
	assert proc.wait() == 0 # Check that the cpp was compiled

	assert N_ITER_LINE in open(trivial_dir + 'trivial.cpp').read()
	proc = Popen(
			['g++', '-std=c++11', '-fno-vectorize', '-O0', '-Wall', '-o', 'trivial', 'trivial.cpp'],
			cwd = trivial_dir)
	assert proc.wait() == 0 # Check that the cpp was compiled

def trivial_time(input):
	#print "    - Running trivial solution"
	proc = Popen(
		'./trivial',
		cwd = trivial_dir,
		stdin = PIPE,
		stdout = PIPE,
		stderr = PIPE)
	sol, time = proc.communicate(input = input)
	return (sol, int(time))

def tree_time(input):
	#print "    - Running tree solution"
	proc = Popen(
		['./slices_gdfv', '2'],
		cwd = slices_dir,
		stdin = PIPE,
		stdout = PIPE,
		stderr = PIPE)
	sol, time = proc.communicate(input = input)
	return (sol, int(time))

def eval_solution(input):
	sol_tree, time_tree = tree_time(input)
	sol_trivial, time_trivial = trivial_time(input)
	ratio = float(time_trivial) / time_tree

	print "[i] Our code:     %d" % time_tree
	print "[i] Trivial code: %d" % time_trivial
	print "[i] Ratio:        %f" % ratio
	if check_solutions:
		if sol_tree.split('\n')[-2] != sol_trivial.split('\n')[-2]:
			print "[w] Solutions DIFFER"
			print sol_tree.split('\n')[-2]
			print sol_trivial.split('\n')[-2]
		else:
			print "[i] Solutions MATCH"
			# print sol_tree.split('\n')[-2]
			# print sol_trivial.split('\n')[-2]
	else:
		print "[w] Not checking solutions"

	return ratio

def log2(x):
	return log(x) / log(2)

def main(fname):
	print "[*] Compiling solutions"
	init_solutions()

	data_file = open(data_dir + fname, 'a')

	tcn = 1 # Test case number
	for N in range(60, 100, 2):
		for r in range(5): # Repeat 20 times
			R = N
			C = N
			S = randint(1, 10000)

			print "[*] Starting testcase #%d ~ (R, C, S) = (%d, %d, %d)" % (tcn, R, C, S)
			ratio = eval_solution(generate_input(R, C, S))
			tcn += 1

			# Save data
			data_file.write('%d %d %d %f\n' % (R, C, S, ratio))


if __name__ == '__main__':
	if len(sys.argv) < 2:
		print "Add file name for output"
		sys.exit(0)
	main(sys.argv[1])

==> experiments/plots/scripts/slices.py <==
import os, sys
from subprocess import Popen, PIPE
from random import random, seed, randint
from math import log

slices_dir = os.path.dirname(os.path.abspath(__file__)) + '/../../algorithms/slices/'
trivial_dir = os.path.dirname(os.path.abspath(__file__)) + '/../../algorithms/trivial/'
data_dir = os.path.dirname(os.path.abspath(__file__)) + '/../data/'

check_solutions = False

def generate_input(R, C, S = 0):
	seed(S)

	s = ''
	s += '%d %d\n' % (R, C)
	for i in xrange(R):
		for j in xrange(C):
			s += '%f ' % (random(),)
		s += '\n'
	
	return s

def init_solutions():
	N_ITER_LINE = 'const int N_ITER = 100000;'

	assert N_ITER_LINE in open(slices_dir + 'slices.cpp').read()
	proc = Popen(
			['g++', '-std=c++11', '-DREPORT_TIME', '-O2', '-Wall', '-o', 'slices_time', 'slices.cpp'],
			cwd = slices_dir)
	assert proc.wait() == 0 # Check that the cpp was compiled

	assert N_ITER_LINE in open(trivial_dir + 'trivial.cpp').read()
	proc = Popen(
			['g++', '-std=c++11', '-fno-vectorize', '-O0', '-Wall', '-o', 'trivial', 'trivial.cpp'],
			cwd = trivial_dir)
	assert proc.wait() == 0 # Check that the cpp was compiled

def trivial_time(input):
	#print "    - Running trivial solution"
	proc = Popen(
		'./trivial',
		cwd = trivial_dir,
		stdin = PIPE,
		stdout = PIPE,
		stderr = PIPE)
	sol, time = proc.communicate(input = input)
	return (sol, int(time))

def tree_time(input, C):
	#print "    - Running tree solution"
	proc = Popen(
		['./slices_time', str(C)],
		cwd = slices_dir,
		stdin = PIPE,
		stdout = PIPE,
		stderr = PIPE)
	sol, time = proc.communicate(input = input)
	return (sol, int(time))

def eval_solution(input, C):
	sol_tree, time_tree = tree_time(input, C)
	sol_trivial, time_trivial = trivial_time(input)
	ratio = float(time_trivial) / time_tree

	print "[i] Our code:     %d" % time_tree
	print "[i] Trivial code: %d" % time_trivial
	print "[i] Ratio:        %f" % ratio
	if check_solutions:
		if sol_tree.split('\n')[-2] != sol_trivial.split('\n')[-2]:
			print "[w] Solutions DIFFER"
			print sol_tree.split('\n')[-2]
			print sol_trivial.split('\n')[-2]
		else:
			print "[i] Solutions MATCH"
			# print sol_tree.split('\n')[-2]
			# print sol_trivial.split('\n')[-2]
	else:
		print "[w] Not checking solutions"

	return ratio

def log2(x):
	return log(x) / log(2)

def main(fname):
	print "[*] Compiling solutions"
	init_solutions()

	data_file = open(data_dir + fname, 'a')

	tcn = 1 # Test case number
	for N in range(10, 501, 20):
		for r in range(20): # Repeat 20 times
			R = N
			C = max(2, int(.34 * log2(N)))
			C = 2
			S = randint(1, 10000)

			print "[*] Starting testcase #%d ~ (R, C, S) = (%d, %d, %d)" % (tcn, R, C, S)
			ratio = eval_solution(generate_input(R, C, S), C)
			tcn += 1

			# Save data
			data_file.write('%d %d %d %f\n' % (R, C, S, ratio))


if __name__ == '__main__':
	if len(sys.argv) < 2:
		print "Add file name for output"
		sys.exit(0)
	main(sys.argv[1])

==> experiments/plots/scripts/slices_tree_reads.py <==
import os, sys
from subprocess import Popen, PIPE
from random import random, seed, randint
from math import log

slices_dir = os.path.dirname(os.path.abspath(__file__)) + '/../../algorithms/slices/'
trivial_dir = os.path.dirname(os.path.abspath(__file__)) + '/../../algorithms/trivial/'
data_dir = os.path.dirname(os.path.abspath(__file__)) + '/../data/'

def generate_input(R, C, S = 0):
	seed(S)

	s = ''
	s += '%d %d\n' % (R, C)
	for i in xrange(R):
		for j in xrange(C):
			s += '%f ' % (random(),)
		s += '\n'
	
	return s

def init_solutions():
	N_ITER_LINE = 'const int N_ITER = 100000;'

	assert N_ITER_LINE in open(slices_dir + 'slices.cpp').read()
	proc = Popen(
			['g++', '-std=c++11', '-DREPORT_READS', '-O2', '-Wall', '-o', 'slices_reads', 'slices.cpp'],
			cwd = slices_dir)
	assert proc.wait() == 0 # Check that the cpp was compiled

def tree_reads(input):
	#print "    - Running tree solution"
	proc = Popen(
		'./slices_reads',
		cwd = slices_dir,
		stdin = PIPE,
		stdout = open(os.devnull, "w"),
		stderr = PIPE)
	reads = proc.communicate(input = input)[1]
	return float(reads)

def eval_solution(input):
	reads = tree_reads(input)
	sizes = map(int, input.split()[:2])
	trivial = sizes[0] * sizes[1]

	print "[i] Tree reads:   %f" % reads
	print "[i] Trivial code: %d" % trivial

	return reads

def log2(x):
	return log(x) / log(2)

def main(fname):
	print "[*] Compiling solutions"
	init_solutions()

	data_file = open(data_dir + fname, 'a')

	tcn = 1 # Test case number
	for N in range(1000, 20001, 1000):
		for r in range(20): # Repeat 20 times
			R = N
			C = max(2, int(.34 * log2(N)))
			C = 4
			S = randint(1, 10000)

			print "[*] Starting testcase #%d ~ (R, C, S) = (%d, %d, %d)" % (tcn, R, C, S)
			reads = eval_solution(generate_input(R, C, S))
			tcn += 1

			# Save data
			data_file.write('%d %d %d %f\n' % (R, C, S, reads))


if __name__ == '__main__':
	if len(sys.argv) < 2:
		print "Add file name for output"
		sys.exit(0)
	main(sys.argv[1])

==> experiments/plots/scripts/small_matrices.py <==
import os, sys
from subprocess import Popen, PIPE
from random import random, seed

small_matrices_dir = os.path.dirname(os.path.abspath(__file__)) + '/../../algorithms/small_square_matrices/'
trivial_hardcoded_dir = os.path.dirname(os.path.abspath(__file__)) + '/../../algorithms/trivial_square_hardcoded/'

def generate_input(N, S = 0):
	seed(S)

	s = ''
	s += '%d %d\n' % (N, N)
	for i in xrange(N):
		for j in xrange(N):
			s += '%f ' % (random(),)
		s += '\n'
	
	return s

def init_solutions():
	""" Compile small_matrices.cpp and trivial_hardcoded.cpp """
	proc = Popen(
			['g++', '-std=c++11', '-O2', '-Wall', '-o', 'small_matrices', 'small_matrices.cpp'],
			cwd = small_matrices_dir)
	assert proc.wait() == 0 # Check that the cpp was compiled

	proc = Popen(
			['g++', '-std=c++11', '-O2', '-Wall', '-o', 'trivial_hardcoded', 'trivial_hardcoded.cpp'],
			cwd = trivial_hardcoded_dir)
	assert proc.wait() == 0 # Check that the cpp was compiled

def optimize_tree(input, dst = '/tmp/tree'):
	""" First, compile the tree using small_matrices, then execute it and parse the running time """
	dst_cpp = dst + '.cpp'

	print "    - Optimizing tree"
	proc = Popen(
		'./small_matrices',
		cwd = small_matrices_dir,
		stdin = PIPE,
		stdout = PIPE)
	code = proc.communicate(input = input)[0] #[0] = take stdout
	print "    - Generated code. Code size: %d" % (len(code),)
	# Just to make sure, check the number of iterations
	assert 'const int N_ITER = 1000000;' in code
	
	print "    - Writing tree code to %s" % (dst_cpp,)
	cpp_file = open(dst_cpp, 'w')
	cpp_file.write(code)
	cpp_file.close()

	print "    - Compiling tree"
	proc = Popen(['g++', '-std=c++11', '-O2', '-Wall', '-o', dst, dst_cpp])
	assert proc.wait() == 0 # Check that the cpp was compiled
	
	print "    - Running tree code"
	proc = Popen(
		dst,
		stdin = PIPE,
		stdout = open(os.devnull, "w"),
		stderr = PIPE)
	time = int(proc.communicate(input = input)[1]) #[1] = take stderr
	return time

def trivial_time(input, dst = '/tmp/trivial'):
	dst_cpp = dst + '.cpp'

	print "    - Writing hardcoded trivial solution"
	proc = Popen(
		'./trivial_hardcoded',
		cwd = trivial_hardcoded_dir,
		stdin = PIPE,
		stdout = PIPE)
	code = proc.communicate(input = input)[0] #[0] = take stdout
	print "    - Generated code. Code size: %d" % (len(code),)
	# Just to make sure, check the number of iterations
	assert 'const int N_ITER = 1000000;' in code
	
	print "    - Writing code to %s" % (dst_cpp,)
	cpp_file = open(dst_cpp, 'w')
	cpp_file.write(code)
	cpp_file.close()

	print "    - Compiling hardcoded solution"
	proc = Popen(['g++', '-std=c++11', '-O2', '-Wall', '-o', dst, dst_cpp])
	assert proc.wait() == 0 # Check that the cpp was compiled
	
	print "    - Running code"
	proc = Popen(
		dst,
		stdin = PIPE,
		stdout = open(os.devnull, "w"),
		stderr = PIPE)
	time = int(proc.communicate(input = input)[1]) #[1] = take stderr
	return time

def eval_solution(input):
	time_tree = optimize_tree(input)
	time_trivial = trivial_time(input)

	print "[i] Our code:     %d" % time_tree
	print "[i] Trivial code: %d" % time_trivial

def main():
	print "[*] Compiling small_matrices.cpp"
	init_solutions()

	tcn = 1 # Test case number
	for N in xrange(10, 100, 2):
		print "[*] Starting new testcase"
		eval_solution(generate_input(N, N))
		tcn += 1

if __name__ == '__main__':
	main()
